norregel: a preregistered benchmark of dated numeric values in Norwegian law

norregel asks language models for numeric values in Norwegian statutes, regulations and parliamentary decisions (NOK amounts, percentages, multiples of the National Insurance basic amount (G) and age limits), each at a stated date. The 916 items were extracted mechanically from Lovdata's open data, and each carries the dated history of its provision, so an answer can be classed as correct, outdated, wrong or uninterpretable. We report a first and a second preregistered run on the same items. In the first run (five models, listed publicly only after local analysis), H1, that outdated answers are more frequent for values that took effect after a model's cutoff, could not be tested in substance, and H2 and H3 were inconclusive; Opus 5.5 and Sonnet 4.6 answered 46.7% and 40.2% of the 880 primary items correctly. The second run was preregistered and published before any of its calls, and eight models were analysed. Its pooled primary test supported H1 under the preregistered decision rule (d = 17.8 percentage points, 95% interval [7.7, 28.9], p = 0.0001). In the preregistered sensitivity analysis S8, which counts as outdated only the most recent value that differs from the key, d was 3.9 [-3.6, 12.7] (p = 0.1754), an interval that contains 0. H1 was supported in every other preregistered sensitivity analysis, but S8 is the only one that gives both groups one target value, so we do not regard the support for H1 as robust. The share of outdated answers equal to that most recent value (H2) was 56.1% [46.6, 65.0], an interval that contains 0.5, and the pooled test of a lower share correct in Nynorsk than in Bokm{\aa}l (H3) was inconclusive. Several models, among them Haiku 4.5, gave mostly uninterpretable answers. Items and keys are withheld; item IDs, per-answer classes, code and results are on Zenodo.

==> anc/ERRATA_V2_1.md <==
# Errata to version 2.1 of the norregel record

Version 2.1 (DOI 10.5281/zenodo.23502580) is published and is not changed. A language-model check of its 14 added
files on 20 October 2026 (a Claude Fable sub-agent run by Claude Code, directed by the author) raised the six points
below. Each is answered from the repository. Line numbers refer to the files as published in version 2.1.

## P1. SLADDING_V2.md, line 50: the line anchor into the paper

The anchor «paper, `paper/main.tex`, lines 129–130» refers to the paper as it stood at commit `d39eb31`
(20 October 2026), the commit that wrote this line. At that commit `paper/main.tex` was last changed in commit
`f7ded3f`. Its lines 129–130 begin the paragraph «Checks and locks», which describes the blind checks by a
language-model sub-agent directed by the author. Later versions of the paper have other line numbers.

## P2. TALLKILDER_papir_v1.md: which paper it belongs to

`TALLKILDER_papir_v1.md` is the number-source list of the version 1 paper at commit `f7ded3f` (17 October 2026). Its
SHA-256, `3f3a1cee76bdc748442dde724b7e7ce786ab115d937e48ebff45c83a9da0e6e7`, equals that of `paper/TALLKILDER.md` at
that commit.

## P3. TILLEGG_ETTER_VURDERING.md, lines 1 and 3: «fagfellevurdering»

«Fagfellevurdering» (review) in the title and in line 3 refers to a review done by a language model, not by a human
reviewer. The reviewer was Claude Fable, run as a Claude Code sub-agent on 17 October 2026. Sources:
- the first line of `FAGFELLEVURDERING.md` (an ancillary file of the arXiv submission);
- `SLADDING_V2.md`, lines 47–51.

## P4. «avslag» in RESULTS_V2.md and SLADDING_V2.md

The occurrences are:
- the column «avslag» in `RESULTS_V2.md`, line 87 (table T5);
- the columns «Avslag etter» and «Avslag før» in line 396 (table T19);
- `avslag` in `SLADDING_V2.md`, line 69. The check named line 70; the word is on line 69.

All of them name the sub-class of «utolket» defined in `PREREG_V2.md`, line 42 (version 2.0). Verbatim:

> *avslag*: svaret har en svarlinje («svar:»), men linjen har ikke noe tall. Et avslag i fritekst uten svarlinje havner
> i *ingen svarlinje*;

In English: the answer has an answer line («svar:»), but the line has no number; a refusal in free text without an
answer line falls under *ingen svarlinje* (no answer line). The sub-class is defined by the answer line. It does not
say whether the model refused.

## P5. SLADDING_V2.md, lines 31–33: the test behind the statement

The file does not name the test. On 20 October 2026 the check was reproduced on the 14 published files:

- **Question text:**
  - test: `paper/lekkasjesjekk.py`, category 1, which looks for item-specific 8-word sequences from the question and
    source text. The length is set in line 33 (`def grams(ws, n=8):`), and «item-specific» means a sequence that occurs
    in at most 3 items (line 42: `specific = {g for g, s in gram_items.items() if len(s) <= 3}`);
  - result: 0 lines in all 14 files.
- **Item IDs:**
  - test: a search for `norregel-` followed by five digits;
  - result: no match outside `ITEM_KLASSER_V2.csv`.
- **Numbers:**
  - test: `scripts/lekkasje_uten_hviteliste.py`, which compares every number of at least four digits (also with a space
    or a narrow space as thousands separator, with or without decimals) with every key and every value in the value
    histories of `data/items.jsonl`, `data/items_h3.jsonl` and `data/items_h3_v2.jsonl`. Digits after a letter and a hyphen, as in item IDs,
    are not counted. No number is exempt;
  - result: one coincidence, the number of dropped resamples on line 823 of `TALLKILDER_papir_v1.md`, written in two
    forms on that line. This matches the statement in `SLADDING_V2.md`. The result is the same with and without
    `data/items_h3.jsonl` among the item files.

## P6. ITEM_KLASSER_V2.csv: category 2 of the leak check

Category 2 of `paper/lekkasjesjekk.py` flags a line that names an item and also contains a key or history value of
that item.

- **On the published file:** 415 lines, all of them rows of the model `ollama/nb-llama-3.1-8b-instruct-cardtmpl:latest`.
- **On the same rows without the model column:** 0 lines, with all 3 076 items of the item files read. The file has no
  value columns.

The 415 lines are therefore false positives, caused by the digits in the model ID. They are not values written into
the file.


==> anc/FAGFELLEVURDERING.md <==
Vurderingen er gjort av en språkmodell: Claude Code-agentkallet «Fagfellevurdering av norregel-papiret», model: fable, 17.10.2026 10:27:50 UTC.

# Fagfellevurdering: «norregel: a preregistered benchmark of dated numeric values in Norwegian law»

- **Manus:** `norregel_paper_71f80cf.pdf` (commit 71f80cf, 12 sider, «Draft v0»), arXiv-kategori cs.CL
- **Vurdert:** 17.10.2026
- **Lest:** papiret; `RESULTS.md` (549 linjer) og `UTOLKET_REVISJON.md` (354 linjer) i lesepakken (sladdede kopier fra Zenodo v1.2); `docs/PREREG.md`, `docs/PREREG_TILLEGG.md` og `docs/RUN_PROTOCOL.md` i repoet. Ikke lest: `data/`, `logs/`, `ERRATA.md`, `KRYSSKONTROLL_V3.md`, `MODELLER.md`, `TALLKILDER.md`, Zenodo-postene, leverandørenes modellsider. Påstander som bare kan sjekkes mot disse, er merket **[ikke verifiserbart her]**.
- **Merking:** **[V]** = verifisert av meg mot en av kildefilene over (sidetall i papiret, linjenummer i kildefila). **[S]** = min faglige vurdering. Ingen fasitverdier er sitert.

---

## 1. Sammendrag av papiret

Papiret presenterer norregel v1, et sett på 916 år-items (880 i primærsettet) som spør språkmodeller om tallverdier i norske lover, forskrifter og stortingsvedtak (kronebeløp, prosentsatser, G-multipler og aldersgrenser) på en oppgitt dato, uttrukket mekanisk fra Lovdatas åpne data med datert verdihistorikk per bestemmelse. Itemsett, scorer og analyseplan ble låst og deponert på Zenodo før kjøring; fem modeller (Haiku 4.5, Sonnet 4.6, Opus 5.5 via API, NB-Llama 8B og NorMistral 7B lokalt) ble kjørt én gang hver, og svarene klassifisert som korrekt, utdatert, feil eller utolket. Andel korrekt på primærsettet er 0,0–46,7 %; andel utolket er 94,0 % for Haiku og 99,8 % for NorMistral. Ingen av de tre preregistrerte hypotesene (H1 utdatert etter cutoff, H2 nest siste verdi, H3 nynorsk-ulempe) fikk nullhypotesen forkastet; H1 kunne bare testes for Haiku. Papiret fører åtte protokollendringer (A1–A8) og tretten avvik (D1–D13) åpent, og legger ved en utforskende, ikke-preregistrert revisjon av utolket-klassen.

---

## 2. Styrker

Hver styrke er belagt.

1. **Tallene i papiret stemmer med resultatfilene.** Jeg har sjekket hver celle i tabell 2, 3, 4, 5, 8, 9 og 10 mot `RESULTS.md` og tabell 6 og 7 mot `UTOLKET_REVISJON.md`, samt alle tall i løpende tekst jeg fant (se vedlegg nederst). Null avvik. **[V]** Jeg har i tillegg reprodusert de fem eksakte McNemar-p-verdiene fra b og c (0,5000 / 0,0730 / 0,9673 / 0,0625 / 0,3438) og klassesummene per modell (f.eks. Opus: 880 − 408 − 57 − 4 = 411 korrekt = 46,7 %). **[V]**

2. **Preregistrering med bindende sjekksummer og referanseimplementasjon.** Tillegget (`PREREG_TILLEGG.md` l. 24–27, 332–346) binder analyse til `scripts/analysis_v1.py` med SHA-256, og `RESULTS.md` l. 17 bekrefter at sha-en er uendret ved analysen. **[V]** Det er sjeldent i NLP-evalueringer.

3. **Avviksføringen er uvanlig fullstendig.** D1–D13 og A1–A8 er ført med dato, commit og begrunnelse (`RUN_PROTOCOL.md` avsnitt 7; `RESULTS.md` l. 9, 13, 510–520), inkludert det ubehagelige: at modellista ble publisert etter analysen (D12), at en stopp-regel ble innført og opphevet samme dag (A4/A5), og at to kjøringer overlappet i strid med protokollen (D11, D13). **[V]** Papiret gjengir alt dette (s. 7–8).

4. **Klassen «utolket» er ikke justert bort.** Primærtallene er rapportert som de er (s. 5: «These shares are reported as they are and are not adjusted»), og den tolerante parseren er klart merket utforskende, med innrømmelse av at «the formats were taken from the same answers, so this is not an independent test» (s. 10). **[V]**

5. **Skillet mellom utdatert og feil, og delingen av feil i «senere verdi» og «utenfor historikken» (tabell 10), er et reelt bidrag** sammenlignet med binær korrekt/feil-skåring. **[S]**

6. **Begrensningene i avsnitt 9 er konkrete** og inkluderer det som rammer hovedfunnene hardest: (vii) at den eneste H1-testen gikk på en modell med 94,0 % utolkede svar. **[V]**

---

## 3. Hovedinnvendinger

### 3.1 H1 ble i realiteten ikke testet, men abstract og innledning rapporterer den som «not supported»

- **Sted:** s. 1 abstract: «No preregistered null hypothesis was rejected, so H1–H3 were not supported: H1 could be tested only for Haiku 4.5». s. 1 innledning: «No preregistered null hypothesis was rejected; H1–H3 were not supported.» s. 5–6: «56 items in the H1 set took effect after its cutoff and 511 before, d = 0.0 percentage points and p = 1.0000».
- **Kilde:** `RESULTS.md` l. 144: Haiku H1 d = 0,0, KI [0,0; 0,0], p = 1,0000. l. 106: Haiku har 0,1 % utdatert (ett svar) og 94,0 % utolket. **[V]**
- **Problem [S]:** KI [0,0; 0,0] betyr at d var nøyaktig 0 i alle 10 000 resamples: Haiku ga null utdaterte svar i H1-settet, både før og etter cutoff. Testen sammenligner 0 med 0. Det er ikke en test som «ikke støtter» H1; det er en test uten informasjon. For Sonnet (9 items etter cutoff) og Opus (1 item) er H1 under minimum. Papiret sier dette i begrensning (vii) (s. 8), men abstract og innledning formulerer det som et utfall av en hypotesetest.
- **Designårsak [S]:** Korpuset ble hentet 9.10.2026 (s. 3) og cutoffene er 2025-07-31, 2026-01-31 og 2026-06-30 (tabell 1). Da finnes nesten ingen items etter cutoff for de to sterkeste modellene. Modellvalget ble gjort ved kjøretid uten kriterium (s. 4: «No criterion for the choice of models was stated in advance»). Et valg av modeller med eldre cutoff ville gjort H1 testbar. Dette er en designsvakhet som papiret ikke drøfter.
- **Krav:** (a) Omformuler abstract og innledning: H1 kunne ikke testes meningsfullt; H2 og H3 ga ikke forkastning. (b) Drøft at korpusdato og modellvalg i kombinasjon gjorde H1 utestbar. (c) Vurder som merket utforskende: H1 regnet på tolkede svar (se 3.2) og H1 med leverandørens «reliable knowledge»-cutoff der den finnes (tillegget l. 175–176 velger treningsdatagrensen).

### 3.2 Hovedmålet «andel korrekt av alle svar» blander kunnskap og avslag; abstractets spenn sammenligner ulike størrelser

- **Sted:** s. 1 abstract: «the share of correct answers was between 0.0% (NorMistral 7B) and 46.7% (Opus 5.5)». Tabell 2 (s. 5).
- **Kilde:** `RESULTS.md` l. 106–110. NorMistral: 0,0 % korrekt, 99,8 % utolket. Haiku: 0,5 % korrekt, 94,0 % utolket. `RESULTS.md` l. 500–503 viser at NorMistral faktisk oppgir en verdi i prosa i sine fire første svar (de er utolket fordi linja har flere tall). `UTOLKET_REVISJON.md` l. 37–38: alle 30 trukne Haiku- og Sonnet-svar er avslag med `SVAR:`-linje uten tall. **[V]**
- **Problem [S]:** NorMistrals 0,0 % er en formatfeil, Haikus 0,5 % er en avslagsrate, Opus' 46,7 % er kunnskap. Spennet «0,0–46,7 %» i abstract sammenligner tre ulike fenomener som om de var samme mål. Samme forhold rammer H1: nevneren er «all answers in the group» (`PREREG_TILLEGG.md` l. 258–259), så post-cutoff-items besvart med avslag trekker d ned. Det er trolig derfor Sonnet og Opus har d ≈ −9 pp med KI som ekskluderer null i motsatt retning av H1 (tabell 3, `RESULTS.md` l. 145–146): modellene avslår eller sier «etter min kunnskapsgrense» på nye verdier i stedet for å gi gamle. Papiret kommenterer ikke dette mønsteret, som er det mest interessante i H1-tabellen.
- **Krav:** (a) Abstract: oppgi utolket-andel ved siden av korrekt-andel for hver modell som nevnes, eller rapporter spennet bare for modeller med tolket flertall. (b) Legg til, merket utforskende, klassefordeling blant tolkede svar (korrekt/utdatert/feil av tolkede). (c) Drøft avslag etter cutoff som funn.

### 3.3 Konstruktene «utdatert» og «verdi som aldri har gjeldt» er ikke validert mot tilfeldig treff og avkortede serier

- **Sted:** s. 4: «The latter also covers values from before the start of the clean series and is the measure for a value that never applied.» s. 5: «Most wrong answers were values not in the item's history, for example 359 of 408 for Opus 5.5 (Table 10).» s. 1: «a value that never applied».
- **Kilde:** `PREREG.md` l. 40–54: renhetsregel v3 deler serier der verdi og ankerfrase ikke står i samme setningsledd, og forkaster år uten kildefestet dato («Et år uten kildefestet dato forkastes og deler serien»). `PREREG_TILLEGG.md` l. 136–137 gjentar at verdier fra før seriestart telles som «not in the history». **[V]**
- **Problem [S]:** (i) «Utenfor historikken» er en øvre grense for fabrikasjon, ikke et mål: en ekte, eldre verdi fra før en seriedeling telles som «aldri gjeldt». Papiret rapporterer ikke hvor mange av de 96 seriene som er avkortet i forhold til bestemmelsens faktiske første verdi. (ii) «Utdatert» krever at svaret er lik en tidligere verdi i serien; for prosentsatser med få mulige verdier (skattesatser gjentas på tvers av år og satser) er tilfeldig sammenfall mellom en gjettet verdi og en historisk verdi ikke neglisjerbart. Ingen estimat av tilfeldig-treff-rate er gitt. (iii) «Utdatert» skiller ikke mellom foreldet kunnskap og feil datoresonnering (modellen kan kjenne begge verdiene og bomme på datoen). H1 var det designet som skulle skille disse, og H1 var ikke testbar (3.1). Dermed er konstruktet «utdatert kunnskap» i tittelens ånd ikke validert i v1.
- **Krav:** (a) Rapporter per serie om historikken starter ved bestemmelsens første verdi eller er avkortet. (b) Estimer tilfeldig-treff-rate, f.eks. ved å skåre hver modells feilsvar mot historikken til andre items av samme type (permutasjon). (c) Omtal «not in history» som øvre grense for «never applied» i abstract og resultater.

### 3.4 Bootstrap med forkastede resamples: Opus-intervallet for H1 er ikke et konfidensintervall for d, og tabellen inviterer til feillesning

- **Sted:** s. 5: «For Opus 5.5, 3 696 of the 10 000 resamples were dropped; its interval rests on the 6 304 resamples in which d is defined.» Tabell 3 (s. 6): Sonnet d = −9,1 [−13,6; −5,1]; Opus d = −9,2 [−13,5; −5,6].
- **Kilde:** `RESULTS.md` l. 145–146, 172. `PREREG_TILLEGG.md` l. 226–227 (forkastingsregel) og l. 262–263: «If not, d and its interval are reported without a test.» **[V]**
- **Kontroll [V]:** Med 1 item i 1 av 95 serier er sannsynligheten for at serien ikke trekkes (1 − 1/95)^95 = 0,366, forventet 3 659 forkastede; observert 3 696. Mekanismen stemmer.
- **Problem [S]:** De 6 304 beholdte resamplene er betinget på at én bestemt serie er trukket (minst én gang, ofte flere), så fordelingen er skjev mot den serien. Siden det ene post-cutoff-svaret ikke er utdatert, er d i hver beholdt resample lik minus andel utdatert før; «intervallet for d» er i realiteten intervallet for før-andelen med fortegnet snudd. Det samme gjelder i mindre grad Sonnet (9 items). Begge intervallene ekskluderer null, og står i samme tabell som den testede raden. En leser som ikke leser fotnote a, vil lese to signifikante negative effekter. Preregistreringen binder forfatteren til å rapportere d og intervall, men ikke til å gjøre det uten advarsel.
- **Tillegg [S]:** Den ensidige p-verdien p = (1 + #{θ* ≤ θ0})/(B′ + 1) (tillegget l. 231–232) er en invertert-KI-p, ikke en resampling under H0. Det er legitimt, men bør sies i metode.
- **Krav:** Fotnote i tabell 3 som sier n etter = 1 og 9, at intervallene da er før-andelens intervall med snudd fortegn, og at de ikke skal leses som evidens mot H1. Alternativt flytt dem til tekst.

### 3.5 Ingen styrkebetraktning; «not supported» er «inconclusive»

- **Sted:** s. 6, H2: «Neither null hypothesis was rejected after Holm.» H3: «no null hypothesis was rejected after Holm. The lowest p-value was 0.0625 (NB-Llama 8B, b = 6, c = 1)».
- **Kilde:** `PREREG.md` og `PREREG_TILLEGG.md` inneholder ingen styrkeberegning, bare minimumsregler (tillegget l. 262–263, 275–276). `RESULTS.md` l. 157–159, 166–169. **[V]**
- **Grovt anslag [S, egen beregning]:** H3 med 12 diskordante par (Sonnet) og Holm-justert α = 0,0125 krever b ≥ 11 av 12 for forkastning; styrke mot en sann 70/30-fordeling er ≈ 0,09 (≈ 0,25 ved nominell α). H2 for Sonnet med 50 utdaterte svar og sann s = 0,62 har styrke ≈ 0,33 ved α = 0,025 (binomial-tilnærming, uten klyngeeffekt, som gjør det verre). Haiku i H3-familien (b = 1, c = 0; modellen har 4 korrekte svar i hele primærsettet) er en tom test som gjør Holm strengere for de tre andre, i tråd med tillegget l. 236–238, men det bør sies.
- **Krav:** (a) Si eksplisitt at H2 og H3 var underdimensjonert gitt observert diskordans, og at «ikke forkastet» ikke er evidens for null. (b) Rapporter hvilke effekter intervallene utelukker, f.eks. for Sonnet H3 en nynorsk-ulempe større enn 8,6 pp (tabell 3), og for Sonnet H2 s under 45,8 %.

### 3.6 Preregistreringens binding er svakere enn abstractets to første setninger gir inntrykk av

- **Sted:** s. 1: «The item set, the scorer and the analysis plan were preregistered before any model was run.» s. 3: «were locked and deposited on Zenodo as v1 on 16 October 2026 (DOI 10.5281/zenodo.23422303), before any language model was run against the benchmark.» s. 4: «No criterion for the choice of models was stated in advance.» s. 7: «A3 followed a reading of the answers of the earlier NB-Llama 8B run». s. 7–8, D12: «the model list was published after the runs and the analysis had been completed locally».
- **Kilde:** `RUN_PROTOCOL.md` l. 6–10 og l. 296 (D12); l. 227–236 (A3 etter lesing av 99/109 lagrede svar); l. 241–249 (A4 innført og A5 opphevet samme dag); `RESULTS.md` l. 28 (første logg 16:45:40 UTC), l. 53 (pilot «Kjørt 16.10.2026», uten klokkeslett). `PREREG_TILLEGG.md` l. 170–172 krever publisering «before any result». **[V]**
- **Problem [S]:** (i) Zenodo v1.0 sitt publiseringstidspunkt (UTC) står ikke i papiret, så «before any language model was run» kan ikke etterprøves mot loggens 16:45:40 UTC eller pilotens tidspunkt. (ii) Modellista er bundet bare av lokale commits (git-historikk kan skrives om); den publiserte v1.0 inneholder ikke lista. (iii) To rader i lista ble endret etter at forfatteren hadde lest modellsvar (A2, A3), og en stopp-regel ble innført etter pilotklassene og opphevet igjen (A4/A5). Dette er ærlig ført, og jeg ser ingen HARKing (hypotesene er uendret) og ingen utfallsstyrt utelatelse. Men det er kjøretidsbeslutninger betinget på observerte svar, og abstractets første setninger bør ikke lese som om alt var bundet før kjøring. (iv) Tillegget l. 202–203 sier «Every run is reported»; den forkastede nb-llama-kjøringen (109 samples) og den avbrutte NorMistral-kjøringen (5 samples) er nevnt, men klassefordelingen deres er ikke rapportert noe sted jeg har sett.
- **Krav:** (a) Oppgi Zenodo v1.0-tidsstempel og pilotens starttid. (b) Én setning i abstract: modellvalg og to malendringer var kjøretidsbeslutninger, ført som A2/A3. (c) Rapporter klassene for de forkastede kjøringene i et vedlegg.

### 3.7 Én leverandør, ett verktøy: sirkulariteten er delvis opplyst, men KI-erklæringen er ufullstendig, og «independent audit» var ikke uavhengig av modeller

- **Sted:** s. 8, (vi): «All three API models come from the same provider, Anthropic, whose tool Claude Code was also used in this work (Section 11).» s. 8, §11: «Claude Code was used for drafting, table generation and number tracing, for orchestrating the model runs, and for categorising the sampled answers in Appendix A.» s. 3: «The addendum resolved what an audit of the fourth lock had found». s. 10: «read in full by one reader (Claude Code), without the keys».
- **Kilde:** `PREREG_TILLEGG.md` l. 327–330: underagenter brukt «to the author's cross-checks and to the independent audit». `RUN_PROTOCOL.md` l. 4: «godkjent i oppdraget av 16.10.2026»; `PREREG.md` l. 99, 107, 116: «godkjent av Eirik». `UTOLKET_REVISJON.md` l. 41: «Koding er gjort av én leser (Claude Code), ikke dobbeltkodet». **[V]**
- **Problem [S]:** (i) Formuleringene «godkjent i oppdraget»/«godkjent av Eirik» tyder på at protokoll og deler av preregistreringen ble utformet av agenten og godkjent av forfatteren. §11 sier ikke om preregistrering, tillegg, protokoll, scorer v2, `analysis_v1.py` og testene er skrevet av Claude Code. Det er avgjørende for leseren, siden koden avgjør resultatene og modellene som evalueres kommer fra samme leverandør. (ii) «An audit of the fourth lock» leses som en uavhengig revisjon; tillegget sier den brukte forfatterstyrte språkmodell-underagenter. Papiret må si det. (iii) En Anthropic-modell kategoriserer Anthropic-modellers avslag i vedlegg A. Lav risiko her (alle 60 var avslag), men bør nevnes. (iv) Itemene og fasiten har passert gjennom Claude Code-økter. Papiret sier itemene «are withheld to limit contamination of future training data» (s. 8). Om øktene er unntatt fra leverandørens trening, bør stå.
- **Krav:** Full liste over hvilke artefakter som er KI-utkastet, hvilke som er lest og godkjent, og hvilke som er skrevet av forfatteren selv; omtal revisjonen som LLM-basert; oppgi datastatus for øktene. Vurder én ikke-Anthropic API-modell i v2 (eller forklar hvorfor ikke, f.eks. kostnadstaket).

### 3.8 Restfeilraten i fasit og datoer er ikke tallfestet, selv om hver lås fant nye datofeil

- **Sted:** s. 2–3: «The first, second and third locks were reopened … at the first, 24 items asked about a date before the value applied; at the second, 3 items had a wrong key …; at the third, valid-from and valid-to dates agreed in 39/40.» s. 3: «Its final check agreed on 40/40 values, 38/40 valid-from dates and 31/40 valid-to dates … a mechanical search found 10 items … The errata list 4 of them with a wrong key for the question date; the audit of the fourth lock found a fifth».
- **Kilde:** `PREREG.md` l. 67–79 (rundene), l. 144–177 (de tre gjenåpningene); `PREREG_TILLEGG.md` l. 15–17, 39 (X1), 44–49 (flaggede). 40/40, 38/40 og 31/40 for lås 4 kommer fra `KRYSSKONTROLL_V3.md` **[ikke verifiserbart her]**, men 40 − 9 (E2) = 31 og 40 − 2 (E1) = 38 er internt konsistent. **[V]**
- **Problem [S]:** Fire låser på rad feilet på datoer; lås 4 ble erklært endelig ved regel (v3.6 punkt 3), ikke fordi kontrollen var ren (31/40 på gyldig-til). E2 er forklart av forfatteren som en definisjonsforskjell uten fasitkonsekvens; det er en tolkning, ikke en måling. Omtrent 340 verdikontroller totalt har gitt to fasitfeil (én rettet før lås, én ekskludert); revisjonens 60-item-sjekk fant 1 feil (≈ 1,7 %, ≈ 15 items om representativt). Den mekaniske søket utvidet E1 til 10 items, som er bra, men det finnes ingen øvre grense for E2-lignende feil eller ukjente feiltyper i de ~870 itemene som ikke ble blindkontrollert. S3 fjerner bare de 7 kjente.
- **Krav:** Oppgi antall unike blindkontrollerte items, observert feilrate for fasit og for hver datotype, og en øvre grense (f.eks. tre-regelen) for restfeil i primærsettet. Si at S3 ikke dekker ukjente feil.

### 3.9 Preregistrerte rapporteringspunkter som mangler i papiret

- **Kilde og problem [V]:**
  - `PREREG.md` l. 181: «Antall items per type, målform og sett (varig, årsserie, G, navngitt)». Type og målform er rapportert (s. 3, tabell 9). Antall per sett-type (varig/årsserie/G/navngitt) finner jeg verken i papiret eller i `RESULTS.md`.
  - `PREREG_TILLEGG.md` l. 67–68: «each group X1–X4 is reported separately, with all four classes per model». Tabellen finnes i `RESULTS.md` l. 216–243, men ikke i papiret, og papiret peker ikke på den.
  - `PREREG_TILLEGG.md` l. 305–307 (H3 «Known limitation»: dokumenttitler og ankerfraser beholder kildens målform, så nynorskversjonen kan inneholde bokmål). Ikke med i avsnitt 9 (s. 8), som ellers gjengir tilleggets begrensninger.
  - `PREREG_TILLEGG.md` l. 202–203: «Every run is reported» (se 3.6 iv).
  - Papiret rapporterer ikke tidsspennet i itemene (første og siste år), serielengder eller antall versjoner per serie. Det er ikke eksplisitt preregistrert, men «dated» i tittelen og FS2 (alder i år) er umulig å tolke uten.
- **Vurdering [S]:** Dette er ikke utfallsstyrt utelatelse; alt ligger i de publiserte filene eller er nøytralt. Men påstanden «alt preregistrert er rapportert» holder ikke for papiret som selvstendig dokument.
- **Krav:** Legg X1–X4-tabellen i vedlegg B, legg til sett-type-telling og tidsspenn, og ta med H3-begrensningen i avsnitt 9.

### 3.10 Tittel og abstract: «benchmark» uten tilgang, og abstract uten to av tre FS1-størrelser og uten FS3-funnet

- **Sted:** tittel: «a preregistered benchmark». s. 8, §10: «The items (questions and reference values) are withheld». Abstract nevner korrekt-andel og utolket-andel, men ikke feil-andel, ikke «utenfor historikken», ikke verditype.
- **Kilde:** `PREREG.md` l. 14–15 (FS1 har tre ledd: gjeldende, utdatert, aldri gjeldt), l. 19–20 (FS3: målform og verditype). `RESULTS.md` l. 108, 212: Opus 46,4 % feil, 359 av 408 utenfor historikken. l. 194–198: Sonnet 27,5 % korrekt på kronebeløp mot 63,3 % på prosent; Opus 32,9 % mot 70,8 %. **[V]**
- **Problem [S]:** (i) En benchmark andre ikke kan kjøre er en evaluering, ikke en benchmark. Ingen tilgangsrute (forespørsel, lukket evalueringstjeneste, hashed utgivelse) er oppgitt. (ii) Det substansielle hovedfunnet står ikke i abstract: de to sterkeste modellene svarer på nesten alt, og omtrent halvparten av svarene er feil, de fleste med verdier som ikke finnes i historikken (med forbeholdet i 3.3); utdatert er bare ~6,5 %. (iii) Verditype-kontrasten (prosent dobbelt så lett som kronebeløp) er et FS3-spørsmål, står i tabell 9, og nevnes ikke i tekst. (iv) Abstract bruker tre setninger på D12 og publisering av modellista; prosedyre i abstract, substans i vedlegg. (v) Papiret har ingen diskusjon eller konklusjon; det slutter med datatilgang og KI-erklæring.
- **Krav:** Enten tilgangsmekanisme eller omformulert tittel («a preregistered evaluation on a withheld item set»). Abstract: alle tre FS1-andeler for de modellene som nevnes, og verditype-kontrasten. Legg til en kort diskusjon.

---

## 4. Mindre innvendinger

1. **«Draft v0»** står under forfatterlinja (s. 1). Fjernes før arXiv.
2. **Ingen figurer.** Tabell 2 bør også vises som stablede søyler per modell; FS2-fordelingen (`RESULTS.md` l. 176–182 har alders-binner 0–>10) er figurstoff. **[S]**
3. **Leseren ser aldri et item.** Papiret viser ikke én spørsmålsmal. Fra `UTOLKET_REVISJON.md` l. 90–91 kan man slutte formen («Kor mange kroner var … per [dato]? Svar med berre verdien på siste linja, slik: SVAR: <verdi>»). Ta inn én mal per type med plassholdere; det avslører ingen fasit. **[S]**
4. **Ulik kjørekonfigurasjon på tvers av modeller presenteres som sammenlignbar.** Opus: 16 384 tokens, tenking på, uten temperatur (s. 5); Haiku/Sonnet: 1 024 tokens, temperatur 0. Én kjøring av en stokastisk resonneringsmodell; klyngebootstrapen fanger itemvariasjon, ikke dekodingsvariasjon. `PREREG.md` l. 138–139 lover variasjonsrapportering ved gjentak; ingen gjentak ble kjørt. Bør stå som begrensning. **[V]+[S]**
5. **NB-Llama: 297 av 916 svar traff tokengrensen** (s. 5; `RESULTS.md` l. 34), og A3-notatet sier 47 av 48 avkortede i den forkastede kjøringen var repetisjonsløkker (`RUN_PROTOCOL.md` l. 232). NB-Llamas tall er delvis et dekodingsartefakt; nevnes ikke som begrensning. **[V]**
6. **Percentil-bootstrap gir degenererte intervaller ved null** ([0,0; 0,0] for NorMistral, tabell 2). Preregistrert, men et merket Clopper–Pearson-intervall ved siden av ville vært mer informativt for nuller. **[S]**
7. **Tabell 3** blander «n.t.», «–» og tomme felt; forklar hvert. Fotnote a bør også si n etter = 9 og 1 (se 3.4).
8. **Tabell 2-rader summerer til 100,1 / 99,9** på grunn av avrunding; én setning i bildeteksten.
9. **Avsnitt 8 (avvik) hører i vedlegg**; hovedteksten er tung av forkortelser (A, D, X, S, E, FS, H). En oversiktstabell over låsene (lås, seed, verdi ok, gyldig-fra ok, gyldig-til ok, hva feilet) ville erstatte den vanskelige «Checks and locks»-paragrafen (s. 2–3). **[S]**
10. **Relatert arbeid mangler** de nærmeste naboene på tidssensitiv faktakunnskap med «utløpsdato» (RealTime QA, Kasai et al. 2022; FreshQA, Vu et al. 2023; TemporalWiki, Jang et al. 2022), juridisk LLM-evaluering ut over Dahl et al. (LegalBench, Guha et al. 2023; Magesh et al. 2024 om juridiske RAG-verktøy), og avslag/abstention-litteraturen som er direkte relevant for 94 % avslag (Kadavath et al. 2022; Yin et al. 2023). Ingen referanse for klyngebootstrap eller percentil-intervall. Dette er mine forslag; jeg har ikke verifisert at de ikke står et sted jeg overså. **[S]**
11. **Referanse [2]** oppgir «avalyset» som forfatter av forfatterens egen PR; navngi forfatteren og si at det er selvsitering. Referanse [1] (Opus 5.5-modellside) brukes som kilde for at «newer Haiku and Sonnet versions (5.5) existed» (s. 4), mens `RUN_PROTOCOL.md` l. 62 sier «(kilde ikke lagret)». Sjekk at [1] faktisk dokumenterer Haiku/Sonnet 5.5. **[V]**
12. **Sitatet** «effective cutoffs often differ from reported cutoffs» (s. 2) tilskrives [4]; ordrett samsvar **[ikke verifiserbart her]**.
13. **«Preregistration has been proposed for NLP research [19] and adapted to predictive modelling [7]»** (s. 2) er tynt; Nosek et al. 2018 er standardreferansen.
14. **Sonnets avslag oppgir en egen kunnskapsgrense** («Min kunnskapsgrense er tidlig [år]», `RESULTS.md` l. 481). Hva modellen selv sier mot leverandørens 2026-01-31 er relevant for (iii) i avsnitt 9 og for Cheng et al.-poenget. **[V]**
15. **X2-gruppen** (23 items med dato i 2027): Opus ga 8 feil og 15 utolket (`RESULTS.md` l. 233); datobevissthet er et funn som kan nevnes i tekst. **[V]**
16. **§11: «TALLKILDER.md … 523 entries, 0 mismatches»** **[ikke verifiserbart her]**; min egen kontroll av ~110 tall ga 0 avvik (vedlegg).
17. **Abstract inneholder «(deviation D12)»**; intern kode i abstract bør ut.
18. **«Earlier work»** (s. 2) som overskrift for en GitHub-PR er uvanlig; «Prior tooling» eller flett inn i §3.

---

## 5. Spørsmål til forfatteren

1. Hva er publiseringstidspunktet (UTC) for Zenodo v1.0, og når startet pilotens første API-kall? (Første hovedlogg: 16:45:40 UTC, `RESULTS.md` l. 28; pilot uten klokkeslett, l. 53.)
2. Hvorfor ble NorMistral ikke trukket i vedlegg A, når den har den største utolket-andelen og `RESULTS.md` l. 500–503 viser at den oppgir en verdi i prosa? Hva ville en tolerant parser for prosa-formatet («… var [verdi] kroner. Dette …») gitt?
3. Var 20 %-utløseren for den tolerante parseren (`UTOLKET_REVISJON.md` l. 33) fastsatt før de 90 svarene ble lest?
4. Hvilke av disse er skrevet av Claude Code, og hvilke av forfatteren: `PREREG.md`, `PREREG_TILLEGG.md`, `RUN_PROTOCOL.md`, `score_v2.py`, `analysis_v1.py`, testene, `extract.py`? Er Claude Code-øktene som inneholdt items og fasit unntatt fra leverandørens trening?
5. Hva oppgir Sonnet 4.6 og Opus 5.5 som egen kunnskapsgrense i avslagene, og stemmer det med leverandørens dato?
6. Hva var klassefordelingen i den forkastede NB-Llama-kjøringen (109 samples) og den avbrutte NorMistral-kjøringen (5 samples)?
7. Oppgir leverandøren «reliable knowledge»-cutoff for de tre modellene, og hvor store blir H1-gruppene «etter» under dem?
8. Hvor mange av de 96 primærseriene har en historikk som starter senere enn bestemmelsens faktiske første verdi (avkortet av renhetsregelen)?
9. Den forkastede NB-Llama-kjøringen og Haiku-hovedkjøringen starter begge 16:45:40 UTC (`RESULTS.md` l. 9 og l. 28). Samme startskript? Bekreft at det ikke er en loggfeil.
10. Ble minnetrykk overvåket under de lokale kjøringene, slik `RUN_PROTOCOL.md` l. 190–191 krever, og ble terskelen nådd?
11. Når ble SimpleAudit PR #105 merget i forhold til cutoffene, gitt at 93 items overlapper dens daterte fakta?
12. Hvor står tellingen per sett-type (varig, årsserie, G, navngitt) som `PREREG.md` l. 181 lover?
13. Hvordan fordeler de 73 itemene med ikke-ordrett ankerfrase seg på klassene, sammenlignet med resten?

---

## 6. Anbefaling: **major revision**

**Begrunnelse.**

Det som holder: tallene i papiret er konsistente med de publiserte resultatfilene (0 avvik i min kontroll), analysen følger den bundne referanseimplementasjonen, alle preregistrerte tester er rapportert med sensitivitetsanalyser, avvikene er ført åpent, og jeg finner verken HARKing eller utfallsstyrt utelatelse. Arbeidet er ærlig og etterprøvbart på et nivå som er sjeldent i feltet.

Det som ikke holder: (a) abstract og innledning rapporterer H1 som en hypotese som «ikke ble støttet», når testen sammenlignet null med null, og H2/H3 som ikke-forkastet uten å si at de var underdimensjonert (3.1, 3.5); (b) hovedmålet blander avslag, formatfeil og kunnskap, og abstractets spenn 0,0–46,7 % sammenligner tre ulike fenomener (3.2); (c) konstruktene «utdatert» og «aldri gjeldt» er ikke validert mot tilfeldig treff og seriedeling (3.3); (d) bindingen av preregistreringen er svakere enn abstractet antyder, med kjøretidsbeslutninger etter lesing av modellsvar og uten publisert tidsstempel (3.6); (e) KI-erklæringen og omtalen av «independent audit» er ufullstendige (3.7); (f) restfeil i fasit og datoer er ikke tallfestet (3.8); (g) flere preregistrerte rapporteringspunkter mangler i papiret (3.9); (h) tittelen lover en benchmark som ikke er tilgjengelig, og abstractet utelater det substansielle hovedfunnet (3.10).

Ingen av disse krever nye modellkjøringer. Alt kan løses ved omskriving, ved å ta inn tabeller som allerede ligger i `RESULTS.md`, ved merkede utforskende tilleggsanalyser på eksisterende svar, og ved fullstendig opplysning. Det er derfor ikke reject. Det er ikke minor, fordi innrammingen i abstract og den manglende validitetsdrøftingen endrer hvordan resultatene skal leses.

**For en arXiv-moderator [S]:** Papiret er en teknisk rapport i form; det er akseptabelt i cs.CL. Punkter som kan utløse reaksjon: «Draft v0» i tittelblokken; en KI-erklæring som sier at verktøyet skrev utkastet (akseptabelt når det er opplyst, men listen bør være fullstendig, jf. 3.7); «benchmark» uten tilgjengelige data; selvsitering av en GitHub-PR som «earlier work». Ingen av dem er avvisningsgrunn, men de første to bør rettes før innsending.

---

## Vedlegg: hva jeg har verifisert mot kilde

| Papiret | Kilde | Resultat |
|---|---|---|
| Tabell 2 (s. 5), alle 20 celler med KI | `RESULTS.md` l. 106–110 | stemmer |
| Tabell 3 H1 (s. 6) | `RESULTS.md` l. 144–148, 172 | stemmer |
| Tabell 3 H2 | `RESULTS.md` l. 157–160 | stemmer |
| Tabell 3 H3 | `RESULTS.md` l. 166–170 | stemmer; p-verdier reprodusert fra b, c |
| Tabell 4 FS2 | `RESULTS.md` l. 178–182 | stemmer |
| Tabell 5 (S1/S2/S3, alle p) | `RESULTS.md` l. 265–267, 276–277, 285–288, 360, 370–373, 400, 411–412, 420–423 | stemmer |
| Tabell 8 (S1/S2/S3 klasser) | `RESULTS.md` l. 251–255, 346–350, 386–390 | stemmer |
| Tabell 9 (per type) | `RESULTS.md` l. 190–204 | stemmer; per-type-summer = korrekt-antall |
| Tabell 10 | `RESULTS.md` l. 210–214 | stemmer |
| Tabell 6 og 7, 9/30, KI 14,7–49,4, 113 og 11 omskrevne | `UTOLKET_REVISJON.md` l. 13–15, 29–33, 221–225, 239–241 | stemmer |
| Avkortede svar 297/138/10/11; 3 endelige feil; 26,80 USD; 91 samples før A6 | `RESULTS.md` l. 34–37, 96, 122, 526 | stemmer |
| Tidsstempler D11/D13 | `RESULTS.md` l. 9, 28–37 | stemmer |
| 916/880/96/97, X1–X4 = 5/23/6/2, 219/234, H1 567, H2 570, 189 par, 454 nynorsk, 21 frister, 33 dubletter, 93 overlapp, 73/15, 27/69 | `PREREG.md` l. 59, 66, 83, 90–91; `PREREG_TILLEGG.md` l. 39–42, 58–62, 70–72, 323–324 | stemmer |
| Lås-historikk 24 / 3 / 39-40, runder 39/40 og 40/40 | `PREREG.md` l. 68–70, 147–150, 159–161, 169 | stemmer |
| Lås 4: 40/40, 38/40, 31/40; E1 10 items; E2 9 items | `KRYSSKONTROLL_V3.md`, `ERRATA.md` | ikke lest; internt konsistent (40 − 9 = 31, 40 − 2 = 38) |
| Cutoff-datoer, modellsider, SHA-256 for sidene | `MODELLER.md`, leverandørsider | ikke lest |
| Zenodo-DOI-er og tidspunkter | Zenodo | ikke lest |
| «523 entries, 0 mismatches» | `TALLKILDER.md` | ikke lest |
| Egen beregning: forventet forkastede resamples Opus H1 | (1 − 1/95)^95 × 10 000 = 3 659 | observert 3 696, konsistent |


==> anc/H3_UTOLKET_V2.md <==
# Utolkede svar i H3-oppgaven (kjøring 1)

Skrevet av `scripts/h3_utolket_v2.py` fra `docs/ITEM_KLASSER_V2.csv` (SHA-256 `9bfe699c81fd774d6356975c1428c19bd40a52f99b53a7c076c52a338dc21948`). Beskrivende, skrevet etter analysen, ikke preregistrert og uten test. Svar er alle svar i oppgaven `norregel_h3_v2`, kjøring 1, begge målformer; utolket er klassen `utolket` i fila.

| Modell | Svar | Utolket | Utolket % |
|---|---|---|---|
| `claude-haiku-4-5-20251001` | 1760 | 1644 | 93,4 |
| `claude-opus-4-5-20251101` | 1760 | 147 | 8,4 |
| `claude-opus-4-6` | 1760 | 5 | 0,3 |
| `claude-sonnet-4-6` | 1760 | 222 | 12,6 |
| `gemma-4-26b-a4b-it` | 1760 | 656 | 37,3 |
| `gemma-4-31b-it` | 1760 | 25 | 1,4 |
| `nb-llama-3.1-8b-instruct-cardtmpl:latest` | 1760 | 1202 | 68,3 |
| `normistral-7b-warm-instruct-cardtmpl:latest` | 1760 | 1754 | 99,7 |


==> anc/OFFENTLIGE_OPPSLAG.md <==
# Offentlige oppslag

Skrevet av `scripts/offentlige_oppslag.py`. Hver linje er et felt slik API-et returnerte det, så andre kan slå det opp.

## Zenodo-API-et

Hentet 2026-10-20 15:52:23 UTC fra https://zenodo.org/api/records/23422303/versions?allversions=true&size=25.

| Versjon | DOI | Konsept-DOI | created | Lisens |
|---|---|---|---|---|
| v1 (lock 16 October 2026) | 10.5281/zenodo.23422303 | 10.5281/zenodo.23422302 | 2026-10-16T16:18:04.348039+00:00 | cc-by-4.0 |
| 1.1 | 10.5281/zenodo.23432124 | 10.5281/zenodo.23422302 | 2026-10-17T06:27:51.223252+00:00 | cc-by-4.0 |
| 1.2 | 10.5281/zenodo.23434782 | 10.5281/zenodo.23422302 | 2026-10-17T10:07:37.369538+00:00 | cc-by-4.0 |
| 2.0 | 10.5281/zenodo.23437444 | 10.5281/zenodo.23422302 | 2026-10-17T13:53:28.423900+00:00 | cc-by-4.0 |
| 2.1 | 10.5281/zenodo.23502580 | 10.5281/zenodo.23422302 | 2026-10-20T14:43:25.423587+00:00 | cc-by-4.0 |

### Filer per versjon (md5 fra API-et, feltet `checksum`)

#### v1 (lock 16 October 2026) (10.5281/zenodo.23422303)

| Fil | Bytes | md5 |
|---|---|---|
| LOCK_MANIFEST.md | 4173 | 35a51caf90fdd8abd61960c7d2d5a345 |
| PREREG.md | 13338 | c2329eea87c149100eb87e13e3d65468 |
| PREREG_TILLEGG.md | 24103 | 2308ad388fd15b7e6f23c9381800646d |
| exclusions_tillegg.json | 71617 | 2d2836e51a4a56f123f230340855afb9 |

#### 1.1 (10.5281/zenodo.23432124)

| Fil | Bytes | md5 |
|---|---|---|
| LOCK_MANIFEST.md | 4173 | 35a51caf90fdd8abd61960c7d2d5a345 |
| MODELLER.md | 8865 | 03e77d929f6cc9de17c20c8e77f53d62 |
| PREREG.md | 13338 | c2329eea87c149100eb87e13e3d65468 |
| PREREG_TILLEGG.md | 24103 | 2308ad388fd15b7e6f23c9381800646d |
| RUN_PROTOCOL.md | 38419 | b4c87b849952abf420618a35c18f7415 |
| SHA256SUMS | 796 | c1097dcf2367c7a89018b34469d20ba9 |
| exclusions_tillegg.json | 71617 | 2d2836e51a4a56f123f230340855afb9 |
| modeller.json | 455 | 1b9f235018b3e9490c113ed5a094b624 |
| nb-llama-3.1-8b-instruct-cardtmpl.Modelfile | 2045 | cb27166e9a7a245212f40005410639d3 |
| normistral-7b-warm-instruct-cardtmpl.Modelfile | 874 | 2f11a3163124d166a8b71c1831e238c1 |

#### 1.2 (10.5281/zenodo.23434782)

| Fil | Bytes | md5 |
|---|---|---|
| COMMIT_HISTORIKK.txt | 13729 | 57e95b956c89bba1d557fb04f985f475 |
| ITEM_KLASSER.csv | 519613 | 87b030b3adae2fa05134caf63d0f8702 |
| LOCK_MANIFEST.md | 4173 | 35a51caf90fdd8abd61960c7d2d5a345 |
| MODELLER.md | 8865 | 03e77d929f6cc9de17c20c8e77f53d62 |
| PREREG.md | 13338 | c2329eea87c149100eb87e13e3d65468 |
| PREREG_TILLEGG.md | 24103 | 2308ad388fd15b7e6f23c9381800646d |
| RESULTS.md | 51420 | 9b04911c8ef41fe9e26b3f616a1a673d |
| RUN_PROTOCOL.md | 38419 | b4c87b849952abf420618a35c18f7415 |
| SHA256SUMS | 796 | c1097dcf2367c7a89018b34469d20ba9 |
| SHA256SUMS_v1_2 | 807 | 729752b4f9fb0cd73f08a9d79ec33697 |
| SLADDING.md | 2126 | 705494a4145177433ca2507b928b10a8 |
| TALLKILDER.md | 49577 | bb67a1b2beea01f6a9f6681590df9b1e |
| UTOLKET_REVISJON.md | 21480 | 61fd5e88f22a728b32abed857097cce5 |
| analysis_v1.py | 13845 | daea73aa9195e7d7d180deb4ee2994e9 |
| exclusions_tillegg.json | 71617 | 2d2836e51a4a56f123f230340855afb9 |
| modeller.json | 455 | 1b9f235018b3e9490c113ed5a094b624 |
| nb-llama-3.1-8b-instruct-cardtmpl.Modelfile | 2045 | cb27166e9a7a245212f40005410639d3 |
| normistral-7b-warm-instruct-cardtmpl.Modelfile | 874 | 2f11a3163124d166a8b71c1831e238c1 |
| run_analysis.py | 36513 | a310b592c198849a79f438126d57eed3 |
| score.py | 5919 | 778808c2ed958dd1115e465a92f722c5 |
| score_v2.py | 6925 | 1e858f4788d19d5161b07357fdaa1f22 |

#### 2.0 (10.5281/zenodo.23437444)

| Fil | Bytes | md5 |
|---|---|---|
| COMMIT_HISTORIKK.txt | 13729 | 57e95b956c89bba1d557fb04f985f475 |
| ITEM_KLASSER.csv | 519613 | 87b030b3adae2fa05134caf63d0f8702 |
| LOCK_MANIFEST.md | 4173 | 35a51caf90fdd8abd61960c7d2d5a345 |
| LOCK_V2.md | 5051 | 5673591bf4d391eab6d8ac248670b827 |
| MODELLER.md | 8865 | 03e77d929f6cc9de17c20c8e77f53d62 |
| PREREG.md | 13338 | c2329eea87c149100eb87e13e3d65468 |
| PREREG_TILLEGG.md | 24103 | 2308ad388fd15b7e6f23c9381800646d |
| PREREG_V2.md | 35234 | fcacd3edb6cb7c7f71223b85aa72cdef |
| RESULTS.md | 51420 | 9b04911c8ef41fe9e26b3f616a1a673d |
| RUN_PROTOCOL.md | 38419 | b4c87b849952abf420618a35c18f7415 |
| SHA256SUMS | 796 | c1097dcf2367c7a89018b34469d20ba9 |
| SHA256SUMS_v1_2 | 807 | 729752b4f9fb0cd73f08a9d79ec33697 |
| SHA256SUMS_v2_0 | 2589 | 1d55fce29d8ca77f4e1561bbb8da993c |
| SLADDING.md | 2126 | 705494a4145177433ca2507b928b10a8 |
| TALLKILDER.md | 49577 | bb67a1b2beea01f6a9f6681590df9b1e |
| UTOLKET_REVISJON.md | 21480 | 61fd5e88f22a728b32abed857097cce5 |
| V2_DESIGNGRUNNLAG.md | 17782 | 50fa23e3515c7c31a22f8b0576bd3c97 |
| V2_MODELLVALG.md | 4864 | b82f33cd2441eecf5c157aeb103b58b2 |
| V2_SYNTETISK_TEST.md | 5196 | 0b3ac597a1a6652371d8ab3f002eafb3 |
| V2_VALGKRITERIUM.md | 2691 | 3c19a2242191ae9843f9cfa9f1d8f309 |
| analysis_v1.py | 13845 | daea73aa9195e7d7d180deb4ee2994e9 |
| analysis_v2.py | 36379 | a4f273092587389806c8d32e9420079e |
| build_h3_v2.py | 3372 | d5d35959551cd47a21705fddbbca7925 |
| build_items.py | 21003 | 9811bcdc125f3a04b8f17062f145208c |
| cost_usage.py | 4007 | 4e8b0e2cf1df1201e4f54f7cd773f71e |
| exclusions_tillegg.json | 71617 | 2d2836e51a4a56f123f230340855afb9 |
| inspect_task.py | 3056 | 87f0964e85f5f21e78df5cde2c7ee122 |
| inspect_task_v2.py | 2160 | 67d3b30c429c9755c90763ebf03bc5b2 |
| kostnad_v2.py | 3047 | 78bd9c5e47270a330710fcefc5deb0d4 |
| lock_v2.py | 4513 | 9b5fdd724676b46037061fc73e4f0375 |
| modeller.json | 455 | 1b9f235018b3e9490c113ed5a094b624 |
| nb-llama-3.1-8b-instruct-cardtmpl.Modelfile | 2045 | cb27166e9a7a245212f40005410639d3 |
| norm_aar_maaneder.py | 2387 | 48cfe698053e1f1f8a05e5068da5e2c5 |
| normistral-7b-warm-instruct-cardtmpl.Modelfile | 874 | 2f11a3163124d166a8b71c1831e238c1 |
| ollama_preflight_v2.py | 2753 | c763302bca14ead95ac1a24142a34095 |
| pilot_regler_v2.py | 9908 | ad7f934e8354ee43d98d84404683248e |
| rapport_v2.py | 12789 | d8f02070039507db26bbd766afd48535 |
| run_analysis.py | 36513 | a310b592c198849a79f438126d57eed3 |
| run_v2.sh | 12842 | 51a24191850210f30913e1079044794f |
| score.py | 5919 | 778808c2ed958dd1115e465a92f722c5 |
| score_v2.py | 6925 | 1e858f4788d19d5161b07357fdaa1f22 |
| svar_v2.py | 10206 | 97916aed11e6382d61e342116f9ea819 |
| test_analysis_v2.py | 5685 | 8eafc9a8f4b6f2f4df26bb739afdcb1b |
| v2_design.py | 29385 | 71f92ca065874f3e8ee54b5cd537509b |
| v2_kandidater.json | 20913 | 963c5a67adc14a8a8dd5131bc83c3e9a |
| v2_modeller.json | 3693 | cdcc10b5cc73327397b40979d1f99e41 |
| v2_syntetisk.py | 3732 | 2dec79c9461859b273dafaf933e1b411 |
| v2_velg.py | 8132 | 4ada06a01302e001a40c30b91c8f82b8 |

#### 2.1 (10.5281/zenodo.23502580)

| Fil | Bytes | md5 |
|---|---|---|
| AVVIK_V2.md | 7170 | 4f28784ded881ba7307b9b8d2ce5964b |
| COMMIT_HISTORIKK.txt | 13729 | 57e95b956c89bba1d557fb04f985f475 |
| ERRATA_V2.md | 1220 | 31f55db787998bc16f25dead2a0494e4 |
| ITEM_KLASSER.csv | 519613 | 87b030b3adae2fa05134caf63d0f8702 |
| ITEM_KLASSER_V2.csv | 2904471 | 90b481215f63178147d53ffa86fe75e1 |
| LOCK_MANIFEST.md | 4173 | 35a51caf90fdd8abd61960c7d2d5a345 |
| LOCK_V2.md | 5051 | 5673591bf4d391eab6d8ac248670b827 |
| LOCK_V2_A-V2-6.md | 5051 | b83da0ab211964130620c8bd3f6cf69d |
| MODELLER.md | 8865 | 03e77d929f6cc9de17c20c8e77f53d62 |
| PREREG.md | 13338 | c2329eea87c149100eb87e13e3d65468 |
| PREREG_TILLEGG.md | 24103 | 2308ad388fd15b7e6f23c9381800646d |
| PREREG_V2.md | 35234 | fcacd3edb6cb7c7f71223b85aa72cdef |
| RESULTS.md | 51420 | 9b04911c8ef41fe9e26b3f616a1a673d |
| RESULTS_V2.md | 29664 | a1145323c28b6192762abdae7678c453 |
| RUN_PROTOCOL.md | 38419 | b4c87b849952abf420618a35c18f7415 |
| SHA256SUMS | 796 | c1097dcf2367c7a89018b34469d20ba9 |
| SHA256SUMS_v1_2 | 807 | 729752b4f9fb0cd73f08a9d79ec33697 |
| SHA256SUMS_v2_0 | 2589 | 1d55fce29d8ca77f4e1561bbb8da993c |
| SHA256SUMS_v2_1 | 1082 | fef35f98e7a64031d823a5aa1a83e8be |
| SLADDING.md | 2126 | 705494a4145177433ca2507b928b10a8 |
| SLADDING_V2.md | 5101 | 5f4d1a27be230cf70f4c50d3b41a4be1 |
| TALLKILDER.md | 49577 | bb67a1b2beea01f6a9f6681590df9b1e |
| TALLKILDER_papir_v1.md | 94736 | a7bef2e1bb73a6ba6a394bf3c3145316 |
| TILLEGG_ETTER_VURDERING.md | 14685 | 871f9e3495a08250bf6967e45688f002 |
| UTOLKET_REVISJON.md | 21480 | 61fd5e88f22a728b32abed857097cce5 |
| V2_DESIGNGRUNNLAG.md | 17782 | 50fa23e3515c7c31a22f8b0576bd3c97 |
| V2_KJORELOGG.md | 12741 | cf3f77192fd8f2cdb264d3006e462c7c |
| V2_MODELLVALG.md | 4864 | b82f33cd2441eecf5c157aeb103b58b2 |
| V2_SYNTETISK_TEST.md | 5196 | 0b3ac597a1a6652371d8ab3f002eafb3 |
| V2_VALGKRITERIUM.md | 2691 | 3c19a2242191ae9843f9cfa9f1d8f309 |
| V2_VERSJONER.md | 903 | e4613365a1344e18780adebde3c847aa |
| analysis_v1.py | 13845 | daea73aa9195e7d7d180deb4ee2994e9 |
| analysis_v2.py | 36379 | a4f273092587389806c8d32e9420079e |
| build_h3_v2.py | 3372 | d5d35959551cd47a21705fddbbca7925 |
| build_items.py | 21003 | 9811bcdc125f3a04b8f17062f145208c |
| cost_usage.py | 4007 | 4e8b0e2cf1df1201e4f54f7cd773f71e |
| errata_v2.txt | 97 | 0fbd08967baf5e3c72473808f5102604 |
| exclusions_tillegg.json | 71617 | 2d2836e51a4a56f123f230340855afb9 |
| inspect_task.py | 3056 | 87f0964e85f5f21e78df5cde2c7ee122 |
| inspect_task_v2.py | 2160 | 67d3b30c429c9755c90763ebf03bc5b2 |
| item_klasser_v2.py | 2099 | ad98fdb49cfc158d41454ca568d57b17 |
| kostnad_v2.py | 3047 | 78bd9c5e47270a330710fcefc5deb0d4 |
| lock_v2.py | 4513 | 9b5fdd724676b46037061fc73e4f0375 |
| modeller.json | 455 | 1b9f235018b3e9490c113ed5a094b624 |
| nb-llama-3.1-8b-instruct-cardtmpl.Modelfile | 2045 | cb27166e9a7a245212f40005410639d3 |
| norm_aar_maaneder.py | 2387 | 48cfe698053e1f1f8a05e5068da5e2c5 |
| normistral-7b-warm-instruct-cardtmpl.Modelfile | 874 | 2f11a3163124d166a8b71c1831e238c1 |
| ollama_preflight_v2.py | 2753 | c763302bca14ead95ac1a24142a34095 |
| pilot_regler_v2.py | 9908 | ad7f934e8354ee43d98d84404683248e |
| rapport_v2.py | 12789 | d8f02070039507db26bbd766afd48535 |
| run_analysis.py | 36513 | a310b592c198849a79f438126d57eed3 |
| run_v2.sh | 12842 | 51a24191850210f30913e1079044794f |
| run_v2_A-V2-6.sh | 13135 | d2c0754a652093b34e61b0018c7390a2 |
| score.py | 5919 | 778808c2ed958dd1115e465a92f722c5 |
| score_v2.py | 6925 | 1e858f4788d19d5161b07357fdaa1f22 |
| svar_v2.py | 10206 | 97916aed11e6382d61e342116f9ea819 |
| test_analysis_v2.py | 5685 | 8eafc9a8f4b6f2f4df26bb739afdcb1b |
| v2_design.py | 29385 | 71f92ca065874f3e8ee54b5cd537509b |
| v2_kandidater.json | 20913 | 963c5a67adc14a8a8dd5131bc83c3e9a |
| v2_modeller.json | 3693 | cdcc10b5cc73327397b40979d1f99e41 |
| v2_syntetisk.py | 3732 | 2dec79c9461859b273dafaf933e1b411 |
| v2_velg.py | 8132 | 4ada06a01302e001a40c30b91c8f82b8 |


## GitHub-API-et

Hentet 2026-10-20 15:52:23 UTC med `gh pr view 105 -R SimulaMet/SimpleAudit --json state,createdAt,mergedAt,baseRefName`:

| PR | state | createdAt | mergedAt | baseRefName |
|---|---|---|---|---|
| SimulaMet/SimpleAudit#105 | MERGED | 2026-10-09T10:27:48Z | 2026-10-10T20:15:37Z | dev |


==> anc/TALLKILDER.md <==
# Tallkilder for paper/main.tex

Én rad per tall i papiret. Tabellradene er skrevet av `paper/make_tables.py` fra kildefilene; radene for løpende tekst kommer fra `paper/tallkilder_tekst.tsv`, og linjenummeret er funnet av skriptet. `paper/check_numbers.py` sjekker hver rad mot kildelinjen og teller hvert tall i papiret. Kildefiler som følger papiret som anc-filer, ligger flatt i anc/ (for eksempel `docs/H3_UTOLKET_V2.md` som `anc/H3_UTOLKET_V2.md`).

Tabellrader: 980. Tekstrader: 569. Rader i alt: 1549.

Avvik mot kildelinjen ved generering (alle andre rader enn denne linjens egen): 0.

Rader mot filer som verken er i en Zenodo-versjon eller blant anc-filene: 13 (docs/ERRATA.md (13)).

| # | Tall i papiret | Sted i papiret | Kilde (fil:linje) | Tall i kilden |
|---|---|---|---|---|
| 1 | `2025-07-31` | Table models, Haiku 4.5, cutoff | `docs/RESULTS.md:41` | `2025-07-31` |
| 2 | `2026-01-31` | Table models, Sonnet 4.6, cutoff | `docs/RESULTS.md:42` | `2026-01-31` |
| 3 | `2026-06-30` | Table models, Opus 5.5, cutoff | `docs/RESULTS.md:43` | `2026-06-30` |
| 4 | `0.5` | Table primary, Haiku 4.5, correct, share | `docs/RESULTS.md:106` | `0,5` |
| 5 | `0.0` | Table primary, Haiku 4.5, correct, CI lower | `docs/RESULTS.md:106` | `0,0` |
| 6 | `1.1` | Table primary, Haiku 4.5, correct, CI upper | `docs/RESULTS.md:106` | `1,1` |
| 7 | `0.1` | Table primary, Haiku 4.5, outdated, share | `docs/RESULTS.md:106` | `0,1` |
| 8 | `0.0` | Table primary, Haiku 4.5, outdated, CI lower | `docs/RESULTS.md:106` | `0,0` |
| 9 | `0.4` | Table primary, Haiku 4.5, outdated, CI upper | `docs/RESULTS.md:106` | `0,4` |
| 10 | `5.5` | Table primary, Haiku 4.5, wrong, share | `docs/RESULTS.md:106` | `5,5` |
| 11 | `3.2` | Table primary, Haiku 4.5, wrong, CI lower | `docs/RESULTS.md:106` | `3,2` |
| 12 | `7.7` | Table primary, Haiku 4.5, wrong, CI upper | `docs/RESULTS.md:106` | `7,7` |
| 13 | `94.0` | Table primary, Haiku 4.5, uninterpretable, share | `docs/RESULTS.md:106` | `94,0` |
| 14 | `91.5` | Table primary, Haiku 4.5, uninterpretable, CI lower | `docs/RESULTS.md:106` | `91,5` |
| 15 | `96.4` | Table primary, Haiku 4.5, uninterpretable, CI upper | `docs/RESULTS.md:106` | `96,4` |
| 16 | `40.2` | Table primary, Sonnet 4.6, correct, share | `docs/RESULTS.md:107` | `40,2` |
| 17 | `29.3` | Table primary, Sonnet 4.6, correct, CI lower | `docs/RESULTS.md:107` | `29,3` |
| 18 | `49.7` | Table primary, Sonnet 4.6, correct, CI upper | `docs/RESULTS.md:107` | `49,7` |
| 19 | `6.5` | Table primary, Sonnet 4.6, outdated, share | `docs/RESULTS.md:107` | `6,5` |
| 20 | `3.7` | Table primary, Sonnet 4.6, outdated, CI lower | `docs/RESULTS.md:107` | `3,7` |
| 21 | `9.6` | Table primary, Sonnet 4.6, outdated, CI upper | `docs/RESULTS.md:107` | `9,6` |
| 22 | `40.9` | Table primary, Sonnet 4.6, wrong, share | `docs/RESULTS.md:107` | `40,9` |
| 23 | `32.4` | Table primary, Sonnet 4.6, wrong, CI lower | `docs/RESULTS.md:107` | `32,4` |
| 24 | `51.0` | Table primary, Sonnet 4.6, wrong, CI upper | `docs/RESULTS.md:107` | `51,0` |
| 25 | `12.4` | Table primary, Sonnet 4.6, uninterpretable, share | `docs/RESULTS.md:107` | `12,4` |
| 26 | `9.0` | Table primary, Sonnet 4.6, uninterpretable, CI lower | `docs/RESULTS.md:107` | `9,0` |
| 27 | `16.7` | Table primary, Sonnet 4.6, uninterpretable, CI upper | `docs/RESULTS.md:107` | `16,7` |
| 28 | `46.7` | Table primary, Opus 5.5, correct, share | `docs/RESULTS.md:108` | `46,7` |
| 29 | `35.4` | Table primary, Opus 5.5, correct, CI lower | `docs/RESULTS.md:108` | `35,4` |
| 30 | `56.2` | Table primary, Opus 5.5, correct, CI upper | `docs/RESULTS.md:108` | `56,2` |
| 31 | `6.5` | Table primary, Opus 5.5, outdated, share | `docs/RESULTS.md:108` | `6,5` |
| 32 | `4.0` | Table primary, Opus 5.5, outdated, CI lower | `docs/RESULTS.md:108` | `4,0` |
| 33 | `9.3` | Table primary, Opus 5.5, outdated, CI upper | `docs/RESULTS.md:108` | `9,3` |
| 34 | `46.4` | Table primary, Opus 5.5, wrong, share | `docs/RESULTS.md:108` | `46,4` |
| 35 | `37.1` | Table primary, Opus 5.5, wrong, CI lower | `docs/RESULTS.md:108` | `37,1` |
| 36 | `57.4` | Table primary, Opus 5.5, wrong, CI upper | `docs/RESULTS.md:108` | `57,4` |
| 37 | `0.5` | Table primary, Opus 5.5, uninterpretable, share | `docs/RESULTS.md:108` | `0,5` |
| 38 | `0.1` | Table primary, Opus 5.5, uninterpretable, CI lower | `docs/RESULTS.md:108` | `0,1` |
| 39 | `1.0` | Table primary, Opus 5.5, uninterpretable, CI upper | `docs/RESULTS.md:108` | `1,0` |
| 40 | `8.5` | Table primary, NB-Llama 8B, correct, share | `docs/RESULTS.md:109` | `8,5` |
| 41 | `3.4` | Table primary, NB-Llama 8B, correct, CI lower | `docs/RESULTS.md:109` | `3,4` |
| 42 | `14.1` | Table primary, NB-Llama 8B, correct, CI upper | `docs/RESULTS.md:109` | `14,1` |
| 43 | `1.2` | Table primary, NB-Llama 8B, outdated, share | `docs/RESULTS.md:109` | `1,2` |
| 44 | `0.3` | Table primary, NB-Llama 8B, outdated, CI lower | `docs/RESULTS.md:109` | `0,3` |
| 45 | `2.5` | Table primary, NB-Llama 8B, outdated, CI upper | `docs/RESULTS.md:109` | `2,5` |
| 46 | `21.6` | Table primary, NB-Llama 8B, wrong, share | `docs/RESULTS.md:109` | `21,6` |
| 47 | `14.9` | Table primary, NB-Llama 8B, wrong, CI lower | `docs/RESULTS.md:109` | `14,9` |
| 48 | `28.3` | Table primary, NB-Llama 8B, wrong, CI upper | `docs/RESULTS.md:109` | `28,3` |
| 49 | `68.6` | Table primary, NB-Llama 8B, uninterpretable, share | `docs/RESULTS.md:109` | `68,6` |
| 50 | `60.0` | Table primary, NB-Llama 8B, uninterpretable, CI lower | `docs/RESULTS.md:109` | `60,0` |
| 51 | `78.0` | Table primary, NB-Llama 8B, uninterpretable, CI upper | `docs/RESULTS.md:109` | `78,0` |
| 52 | `0.0` | Table primary, NorMistral 7B, correct, share | `docs/RESULTS.md:110` | `0,0` |
| 53 | `0.0` | Table primary, NorMistral 7B, correct, CI lower | `docs/RESULTS.md:110` | `0,0` |
| 54 | `0.0` | Table primary, NorMistral 7B, correct, CI upper | `docs/RESULTS.md:110` | `0,0` |
| 55 | `0.0` | Table primary, NorMistral 7B, outdated, share | `docs/RESULTS.md:110` | `0,0` |
| 56 | `0.0` | Table primary, NorMistral 7B, outdated, CI lower | `docs/RESULTS.md:110` | `0,0` |
| 57 | `0.0` | Table primary, NorMistral 7B, outdated, CI upper | `docs/RESULTS.md:110` | `0,0` |
| 58 | `0.2` | Table primary, NorMistral 7B, wrong, share | `docs/RESULTS.md:110` | `0,2` |
| 59 | `0.0` | Table primary, NorMistral 7B, wrong, CI lower | `docs/RESULTS.md:110` | `0,0` |
| 60 | `0.6` | Table primary, NorMistral 7B, wrong, CI upper | `docs/RESULTS.md:110` | `0,6` |
| 61 | `99.8` | Table primary, NorMistral 7B, uninterpretable, share | `docs/RESULTS.md:110` | `99,8` |
| 62 | `99.4` | Table primary, NorMistral 7B, uninterpretable, CI lower | `docs/RESULTS.md:110` | `99,4` |
| 63 | `100.0` | Table primary, NorMistral 7B, uninterpretable, CI upper | `docs/RESULTS.md:110` | `100,0` |
| 64 | `0.0` | Table tests H1, Haiku 4.5, d | `docs/RESULTS.md:144` | `0,0` |
| 65 | `0.0` | Table tests H1, Haiku 4.5, CI lower | `docs/RESULTS.md:144` | `0,0` |
| 66 | `0.0` | Table tests H1, Haiku 4.5, CI upper | `docs/RESULTS.md:144` | `0,0` |
| 67 | `1.0000` | Table tests H1, Haiku 4.5, p | `docs/RESULTS.md:144` | `1,0000` |
| 68 | `56` | Table tests H1, Haiku 4.5, n after | `docs/RESULTS.md:144` | `56` |
| 69 | `511` | Table tests H1, Haiku 4.5, n before | `docs/RESULTS.md:144` | `511` |
| 70 | `0` | Table tests H2, Haiku 4.5, outdated answers | `docs/RESULTS.md:156` | `0` |
| 71 | `1` | Table tests H3, Haiku 4.5, b | `docs/RESULTS.md:166` | `1` |
| 72 | `0` | Table tests H3, Haiku 4.5, c | `docs/RESULTS.md:166` | `0` |
| 73 | `0.5000` | Table tests H3, Haiku 4.5, p | `docs/RESULTS.md:166` | `0,5000` |
| 74 | `$-$0.5` | Table tests H3, Haiku 4.5, difference | `docs/RESULTS.md:166` | `-0,5` |
| 75 | `$-$1.6` | Table tests H3, Haiku 4.5, CI lower | `docs/RESULTS.md:166` | `-1,6` |
| 76 | `0.0` | Table tests H3, Haiku 4.5, CI upper | `docs/RESULTS.md:166` | `0,0` |
| 77 | `$-$9.1` | Table tests H1, Sonnet 4.6, d | `docs/RESULTS.md:145` | `-9,1` |
| 78 | `$-$13.6` | Table tests H1, Sonnet 4.6, CI lower | `docs/RESULTS.md:145` | `-13,6` |
| 79 | `$-$5.1` | Table tests H1, Sonnet 4.6, CI upper | `docs/RESULTS.md:145` | `-5,1` |
| 80 | `9` | Table tests H1, Sonnet 4.6, n after | `docs/RESULTS.md:145` | `9` |
| 81 | `558` | Table tests H1, Sonnet 4.6, n before | `docs/RESULTS.md:145` | `558` |
| 82 | `50` | Table tests H2, Sonnet 4.6, outdated answers | `docs/RESULTS.md:157` | `50` |
| 83 | `62.0` | Table tests H2, Sonnet 4.6, s | `docs/RESULTS.md:157` | `62,0` |
| 84 | `45.8` | Table tests H2, Sonnet 4.6, CI lower | `docs/RESULTS.md:157` | `45,8` |
| 85 | `81.4` | Table tests H2, Sonnet 4.6, CI upper | `docs/RESULTS.md:157` | `81,4` |
| 86 | `0.0876` | Table tests H2, Sonnet 4.6, p | `docs/RESULTS.md:157` | `0,0876` |
| 87 | `9` | Table tests H3, Sonnet 4.6, b | `docs/RESULTS.md:167` | `9` |
| 88 | `3` | Table tests H3, Sonnet 4.6, c | `docs/RESULTS.md:167` | `3` |
| 89 | `0.0730` | Table tests H3, Sonnet 4.6, p | `docs/RESULTS.md:167` | `0,0730` |
| 90 | `$-$3.2` | Table tests H3, Sonnet 4.6, difference | `docs/RESULTS.md:167` | `-3,2` |
| 91 | `$-$8.6` | Table tests H3, Sonnet 4.6, CI lower | `docs/RESULTS.md:167` | `-8,6` |
| 92 | `1.1` | Table tests H3, Sonnet 4.6, CI upper | `docs/RESULTS.md:167` | `1,1` |
| 93 | `$-$9.2` | Table tests H1, Opus 5.5, d | `docs/RESULTS.md:146` | `-9,2` |
| 94 | `$-$13.5` | Table tests H1, Opus 5.5, CI lower | `docs/RESULTS.md:146` | `-13,5` |
| 95 | `$-$5.6` | Table tests H1, Opus 5.5, CI upper | `docs/RESULTS.md:146` | `-5,6` |
| 96 | `1` | Table tests H1, Opus 5.5, n after | `docs/RESULTS.md:146` | `1` |
| 97 | `566` | Table tests H1, Opus 5.5, n before | `docs/RESULTS.md:146` | `566` |
| 98 | `46` | Table tests H2, Opus 5.5, outdated answers | `docs/RESULTS.md:158` | `46` |
| 99 | `50.0` | Table tests H2, Opus 5.5, s | `docs/RESULTS.md:158` | `50,0` |
| 100 | `31.4` | Table tests H2, Opus 5.5, CI lower | `docs/RESULTS.md:158` | `31,4` |
| 101 | `73.0` | Table tests H2, Opus 5.5, CI upper | `docs/RESULTS.md:158` | `73,0` |
| 102 | `0.5027` | Table tests H2, Opus 5.5, p | `docs/RESULTS.md:158` | `0,5027` |
| 103 | `3` | Table tests H3, Opus 5.5, b | `docs/RESULTS.md:168` | `3` |
| 104 | `8` | Table tests H3, Opus 5.5, c | `docs/RESULTS.md:168` | `8` |
| 105 | `0.9673` | Table tests H3, Opus 5.5, p | `docs/RESULTS.md:168` | `0,9673` |
| 106 | `2.6` | Table tests H3, Opus 5.5, difference | `docs/RESULTS.md:168` | `2,6` |
| 107 | `$-$1.0` | Table tests H3, Opus 5.5, CI lower | `docs/RESULTS.md:168` | `-1,0` |
| 108 | `6.6` | Table tests H3, Opus 5.5, CI upper | `docs/RESULTS.md:168` | `6,6` |
| 109 | `8` | Table tests H2, NB-Llama 8B, outdated answers | `docs/RESULTS.md:159` | `8` |
| 110 | `25.0` | Table tests H2, NB-Llama 8B, s | `docs/RESULTS.md:159` | `25,0` |
| 111 | `0.0` | Table tests H2, NB-Llama 8B, CI lower | `docs/RESULTS.md:159` | `0,0` |
| 112 | `42.9` | Table tests H2, NB-Llama 8B, CI upper | `docs/RESULTS.md:159` | `42,9` |
| 113 | `6` | Table tests H3, NB-Llama 8B, b | `docs/RESULTS.md:169` | `6` |
| 114 | `1` | Table tests H3, NB-Llama 8B, c | `docs/RESULTS.md:169` | `1` |
| 115 | `0.0625` | Table tests H3, NB-Llama 8B, p | `docs/RESULTS.md:169` | `0,0625` |
| 116 | `$-$2.6` | Table tests H3, NB-Llama 8B, difference | `docs/RESULTS.md:169` | `-2,6` |
| 117 | `$-$6.7` | Table tests H3, NB-Llama 8B, CI lower | `docs/RESULTS.md:169` | `-6,7` |
| 118 | `0.5` | Table tests H3, NB-Llama 8B, CI upper | `docs/RESULTS.md:169` | `0,5` |
| 119 | `0` | Table tests H2, NorMistral 7B, outdated answers | `docs/RESULTS.md:160` | `0` |
| 120 | `0` | Table tests H3, NorMistral 7B, b | `docs/RESULTS.md:170` | `0` |
| 121 | `0` | Table tests H3, NorMistral 7B, c | `docs/RESULTS.md:170` | `0` |
| 122 | `0.0` | Table tests H3, NorMistral 7B, difference | `docs/RESULTS.md:170` | `0,0` |
| 123 | `0.0` | Table tests H3, NorMistral 7B, CI lower | `docs/RESULTS.md:170` | `0,0` |
| 124 | `0.0` | Table tests H3, NorMistral 7B, CI upper | `docs/RESULTS.md:170` | `0,0` |
| 125 | `1` | Table FS2, Haiku 4.5, outdated answers | `docs/RESULTS.md:178` | `1` |
| 126 | `12.00` | Table FS2, Haiku 4.5, Q1 | `docs/RESULTS.md:178` | `12,00` |
| 127 | `12.00` | Table FS2, Haiku 4.5, median | `docs/RESULTS.md:178` | `12,00` |
| 128 | `12.00` | Table FS2, Haiku 4.5, Q3 | `docs/RESULTS.md:178` | `12,00` |
| 129 | `12.00` | Table FS2, Haiku 4.5, CI lower | `docs/RESULTS.md:178` | `12,00` |
| 130 | `12.00` | Table FS2, Haiku 4.5, CI upper | `docs/RESULTS.md:178` | `12,00` |
| 131 | `57` | Table FS2, Sonnet 4.6, outdated answers | `docs/RESULTS.md:179` | `57` |
| 132 | `1.00` | Table FS2, Sonnet 4.6, Q1 | `docs/RESULTS.md:179` | `1,00` |
| 133 | `1.00` | Table FS2, Sonnet 4.6, median | `docs/RESULTS.md:179` | `1,00` |
| 134 | `3.00` | Table FS2, Sonnet 4.6, Q3 | `docs/RESULTS.md:179` | `3,00` |
| 135 | `1.00` | Table FS2, Sonnet 4.6, CI lower | `docs/RESULTS.md:179` | `1,00` |
| 136 | `2.00` | Table FS2, Sonnet 4.6, CI upper | `docs/RESULTS.md:179` | `2,00` |
| 137 | `57` | Table FS2, Opus 5.5, outdated answers | `docs/RESULTS.md:180` | `57` |
| 138 | `1.00` | Table FS2, Opus 5.5, Q1 | `docs/RESULTS.md:180` | `1,00` |
| 139 | `1.00` | Table FS2, Opus 5.5, median | `docs/RESULTS.md:180` | `1,00` |
| 140 | `4.00` | Table FS2, Opus 5.5, Q3 | `docs/RESULTS.md:180` | `4,00` |
| 141 | `1.00` | Table FS2, Opus 5.5, CI lower | `docs/RESULTS.md:180` | `1,00` |
| 142 | `3.00` | Table FS2, Opus 5.5, CI upper | `docs/RESULTS.md:180` | `3,00` |
| 143 | `11` | Table FS2, NB-Llama 8B, outdated answers | `docs/RESULTS.md:181` | `11` |
| 144 | `1.50` | Table FS2, NB-Llama 8B, Q1 | `docs/RESULTS.md:181` | `1,50` |
| 145 | `3.00` | Table FS2, NB-Llama 8B, median | `docs/RESULTS.md:181` | `3,00` |
| 146 | `4.50` | Table FS2, NB-Llama 8B, Q3 | `docs/RESULTS.md:181` | `4,50` |
| 147 | `1.50` | Table FS2, NB-Llama 8B, CI lower | `docs/RESULTS.md:181` | `1,50` |
| 148 | `5.00` | Table FS2, NB-Llama 8B, CI upper | `docs/RESULTS.md:181` | `5,00` |
| 149 | `0` | Table FS2, NorMistral 7B, outdated answers | `docs/RESULTS.md:182` | `0` |
| 150 | `1.0000` | Table sensitivity p, Haiku 4.5, S1 H1 | `docs/RESULTS.md:265` | `1,0000` |
| 151 | `0.5000` | Table sensitivity p, Haiku 4.5, S1 H3 | `docs/RESULTS.md:285` | `0,5000` |
| 152 | `1.0000` | Table sensitivity p, Haiku 4.5, S2 H1 | `docs/RESULTS.md:360` | `1,0000` |
| 153 | `0.5000` | Table sensitivity p, Haiku 4.5, S2 H3 | `docs/RESULTS.md:370` | `0,5000` |
| 154 | `1.0000` | Table sensitivity p, Haiku 4.5, S3 H1 | `docs/RESULTS.md:400` | `1,0000` |
| 155 | `0.5000` | Table sensitivity p, Haiku 4.5, S3 H3 | `docs/RESULTS.md:420` | `0,5000` |
| 156 | `1.0000` | Table sensitivity p, Sonnet 4.6, S1 H1 | `docs/RESULTS.md:266` | `1,0000` |
| 157 | `0.0738` | Table sensitivity p, Sonnet 4.6, S1 H2 | `docs/RESULTS.md:276` | `0,0738` |
| 158 | `0.0730` | Table sensitivity p, Sonnet 4.6, S1 H3 | `docs/RESULTS.md:286` | `0,0730` |
| 159 | `0.0730` | Table sensitivity p, Sonnet 4.6, S2 H3 | `docs/RESULTS.md:371` | `0,0730` |
| 160 | `0.1018` | Table sensitivity p, Sonnet 4.6, S3 H2 | `docs/RESULTS.md:411` | `0,1018` |
| 161 | `0.0730` | Table sensitivity p, Sonnet 4.6, S3 H3 | `docs/RESULTS.md:421` | `0,0730` |
| 162 | `0.4157` | Table sensitivity p, Opus 5.5, S1 H2 | `docs/RESULTS.md:277` | `0,4157` |
| 163 | `0.9673` | Table sensitivity p, Opus 5.5, S1 H3 | `docs/RESULTS.md:287` | `0,9673` |
| 164 | `0.9673` | Table sensitivity p, Opus 5.5, S2 H3 | `docs/RESULTS.md:372` | `0,9673` |
| 165 | `0.5027` | Table sensitivity p, Opus 5.5, S3 H2 | `docs/RESULTS.md:412` | `0,5027` |
| 166 | `0.9673` | Table sensitivity p, Opus 5.5, S3 H3 | `docs/RESULTS.md:422` | `0,9673` |
| 167 | `0.0625` | Table sensitivity p, NB-Llama 8B, S1 H3 | `docs/RESULTS.md:288` | `0,0625` |
| 168 | `0.3438` | Table sensitivity p, NB-Llama 8B, S2 H3 | `docs/RESULTS.md:373` | `0,3438` |
| 169 | `0.0625` | Table sensitivity p, NB-Llama 8B, S3 H3 | `docs/RESULTS.md:423` | `0,0625` |
| 170 | `0.4` | Table sensitivity classes, S1 (all items), Haiku 4.5, correct, share | `docs/RESULTS.md:251` | `0,4` |
| 171 | `0.1` | Table sensitivity classes, S1 (all items), Haiku 4.5, outdated, share | `docs/RESULTS.md:251` | `0,1` |
| 172 | `5.2` | Table sensitivity classes, S1 (all items), Haiku 4.5, wrong, share | `docs/RESULTS.md:251` | `5,2` |
| 173 | `94.2` | Table sensitivity classes, S1 (all items), Haiku 4.5, uninterpretable, share | `docs/RESULTS.md:251` | `94,2` |
| 174 | `39.1` | Table sensitivity classes, S1 (all items), Sonnet 4.6, correct, share | `docs/RESULTS.md:252` | `39,1` |
| 175 | `6.3` | Table sensitivity classes, S1 (all items), Sonnet 4.6, outdated, share | `docs/RESULTS.md:252` | `6,3` |
| 176 | `40.2` | Table sensitivity classes, S1 (all items), Sonnet 4.6, wrong, share | `docs/RESULTS.md:252` | `40,2` |
| 177 | `14.4` | Table sensitivity classes, S1 (all items), Sonnet 4.6, uninterpretable, share | `docs/RESULTS.md:252` | `14,4` |
| 178 | `45.1` | Table sensitivity classes, S1 (all items), Opus 5.5, correct, share | `docs/RESULTS.md:253` | `45,1` |
| 179 | `6.4` | Table sensitivity classes, S1 (all items), Opus 5.5, outdated, share | `docs/RESULTS.md:253` | `6,4` |
| 180 | `46.2` | Table sensitivity classes, S1 (all items), Opus 5.5, wrong, share | `docs/RESULTS.md:253` | `46,2` |
| 181 | `2.3` | Table sensitivity classes, S1 (all items), Opus 5.5, uninterpretable, share | `docs/RESULTS.md:253` | `2,3` |
| 182 | `8.2` | Table sensitivity classes, S1 (all items), NB-Llama 8B, correct, share | `docs/RESULTS.md:254` | `8,2` |
| 183 | `1.2` | Table sensitivity classes, S1 (all items), NB-Llama 8B, outdated, share | `docs/RESULTS.md:254` | `1,2` |
| 184 | `21.2` | Table sensitivity classes, S1 (all items), NB-Llama 8B, wrong, share | `docs/RESULTS.md:254` | `21,2` |
| 185 | `69.4` | Table sensitivity classes, S1 (all items), NB-Llama 8B, uninterpretable, share | `docs/RESULTS.md:254` | `69,4` |
| 186 | `0.0` | Table sensitivity classes, S1 (all items), NorMistral 7B, correct, share | `docs/RESULTS.md:255` | `0,0` |
| 187 | `0.0` | Table sensitivity classes, S1 (all items), NorMistral 7B, outdated, share | `docs/RESULTS.md:255` | `0,0` |
| 188 | `0.2` | Table sensitivity classes, S1 (all items), NorMistral 7B, wrong, share | `docs/RESULTS.md:255` | `0,2` |
| 189 | `99.8` | Table sensitivity classes, S1 (all items), NorMistral 7B, uninterpretable, share | `docs/RESULTS.md:255` | `99,8` |
| 190 | `0.5` | Table sensitivity classes, S2 (scorer v1), Haiku 4.5, correct, share | `docs/RESULTS.md:346` | `0,5` |
| 191 | `0.7` | Table sensitivity classes, S2 (scorer v1), Haiku 4.5, outdated, share | `docs/RESULTS.md:346` | `0,7` |
| 192 | `0.1` | Table sensitivity classes, S2 (scorer v1), Haiku 4.5, wrong, share | `docs/RESULTS.md:346` | `0,1` |
| 193 | `98.8` | Table sensitivity classes, S2 (scorer v1), Haiku 4.5, uninterpretable, share | `docs/RESULTS.md:346` | `98,8` |
| 194 | `40.2` | Table sensitivity classes, S2 (scorer v1), Sonnet 4.6, correct, share | `docs/RESULTS.md:347` | `40,2` |
| 195 | `11.1` | Table sensitivity classes, S2 (scorer v1), Sonnet 4.6, outdated, share | `docs/RESULTS.md:347` | `11,1` |
| 196 | `36.2` | Table sensitivity classes, S2 (scorer v1), Sonnet 4.6, wrong, share | `docs/RESULTS.md:347` | `36,2` |
| 197 | `12.4` | Table sensitivity classes, S2 (scorer v1), Sonnet 4.6, uninterpretable, share | `docs/RESULTS.md:347` | `12,4` |
| 198 | `46.7` | Table sensitivity classes, S2 (scorer v1), Opus 5.5, correct, share | `docs/RESULTS.md:348` | `46,7` |
| 199 | `11.9` | Table sensitivity classes, S2 (scorer v1), Opus 5.5, outdated, share | `docs/RESULTS.md:348` | `11,9` |
| 200 | `40.1` | Table sensitivity classes, S2 (scorer v1), Opus 5.5, wrong, share | `docs/RESULTS.md:348` | `40,1` |
| 201 | `1.2` | Table sensitivity classes, S2 (scorer v1), Opus 5.5, uninterpretable, share | `docs/RESULTS.md:348` | `1,2` |
| 202 | `7.6` | Table sensitivity classes, S2 (scorer v1), NB-Llama 8B, correct, share | `docs/RESULTS.md:349` | `7,6` |
| 203 | `2.2` | Table sensitivity classes, S2 (scorer v1), NB-Llama 8B, outdated, share | `docs/RESULTS.md:349` | `2,2` |
| 204 | `14.1` | Table sensitivity classes, S2 (scorer v1), NB-Llama 8B, wrong, share | `docs/RESULTS.md:349` | `14,1` |
| 205 | `76.1` | Table sensitivity classes, S2 (scorer v1), NB-Llama 8B, uninterpretable, share | `docs/RESULTS.md:349` | `76,1` |
| 206 | `0.0` | Table sensitivity classes, S2 (scorer v1), NorMistral 7B, correct, share | `docs/RESULTS.md:350` | `0,0` |
| 207 | `0.0` | Table sensitivity classes, S2 (scorer v1), NorMistral 7B, outdated, share | `docs/RESULTS.md:350` | `0,0` |
| 208 | `0.1` | Table sensitivity classes, S2 (scorer v1), NorMistral 7B, wrong, share | `docs/RESULTS.md:350` | `0,1` |
| 209 | `99.9` | Table sensitivity classes, S2 (scorer v1), NorMistral 7B, uninterpretable, share | `docs/RESULTS.md:350` | `99,9` |
| 210 | `0.5` | Table sensitivity classes, S3 (without flagged), Haiku 4.5, correct, share | `docs/RESULTS.md:386` | `0,5` |
| 211 | `0.1` | Table sensitivity classes, S3 (without flagged), Haiku 4.5, outdated, share | `docs/RESULTS.md:386` | `0,1` |
| 212 | `5.5` | Table sensitivity classes, S3 (without flagged), Haiku 4.5, wrong, share | `docs/RESULTS.md:386` | `5,5` |
| 213 | `93.9` | Table sensitivity classes, S3 (without flagged), Haiku 4.5, uninterpretable, share | `docs/RESULTS.md:386` | `93,9` |
| 214 | `40.4` | Table sensitivity classes, S3 (without flagged), Sonnet 4.6, correct, share | `docs/RESULTS.md:387` | `40,4` |
| 215 | `6.3` | Table sensitivity classes, S3 (without flagged), Sonnet 4.6, outdated, share | `docs/RESULTS.md:387` | `6,3` |
| 216 | `41.0` | Table sensitivity classes, S3 (without flagged), Sonnet 4.6, wrong, share | `docs/RESULTS.md:387` | `41,0` |
| 217 | `12.3` | Table sensitivity classes, S3 (without flagged), Sonnet 4.6, uninterpretable, share | `docs/RESULTS.md:387` | `12,3` |
| 218 | `46.5` | Table sensitivity classes, S3 (without flagged), Opus 5.5, correct, share | `docs/RESULTS.md:388` | `46,5` |
| 219 | `6.5` | Table sensitivity classes, S3 (without flagged), Opus 5.5, outdated, share | `docs/RESULTS.md:388` | `6,5` |
| 220 | `46.5` | Table sensitivity classes, S3 (without flagged), Opus 5.5, wrong, share | `docs/RESULTS.md:388` | `46,5` |
| 221 | `0.5` | Table sensitivity classes, S3 (without flagged), Opus 5.5, uninterpretable, share | `docs/RESULTS.md:388` | `0,5` |
| 222 | `8.6` | Table sensitivity classes, S3 (without flagged), NB-Llama 8B, correct, share | `docs/RESULTS.md:389` | `8,6` |
| 223 | `1.3` | Table sensitivity classes, S3 (without flagged), NB-Llama 8B, outdated, share | `docs/RESULTS.md:389` | `1,3` |
| 224 | `21.5` | Table sensitivity classes, S3 (without flagged), NB-Llama 8B, wrong, share | `docs/RESULTS.md:389` | `21,5` |
| 225 | `68.6` | Table sensitivity classes, S3 (without flagged), NB-Llama 8B, uninterpretable, share | `docs/RESULTS.md:389` | `68,6` |
| 226 | `0.0` | Table sensitivity classes, S3 (without flagged), NorMistral 7B, correct, share | `docs/RESULTS.md:390` | `0,0` |
| 227 | `0.0` | Table sensitivity classes, S3 (without flagged), NorMistral 7B, outdated, share | `docs/RESULTS.md:390` | `0,0` |
| 228 | `0.2` | Table sensitivity classes, S3 (without flagged), NorMistral 7B, wrong, share | `docs/RESULTS.md:390` | `0,2` |
| 229 | `99.8` | Table sensitivity classes, S3 (without flagged), NorMistral 7B, uninterpretable, share | `docs/RESULTS.md:390` | `99,8` |
| 230 | `0.2` | Table types, Haiku 4.5, belop, share correct | `docs/RESULTS.md:191` | `0,2` |
| 231 | `0.6` | Table types, Haiku 4.5, prosent, share correct | `docs/RESULTS.md:192` | `0,6` |
| 232 | `12.5` | Table types, Haiku 4.5, alder, share correct | `docs/RESULTS.md:190` | `12,5` |
| 233 | `27.5` | Table types, Sonnet 4.6, belop, share correct | `docs/RESULTS.md:194` | `27,5` |
| 234 | `63.3` | Table types, Sonnet 4.6, prosent, share correct | `docs/RESULTS.md:195` | `63,3` |
| 235 | `0.0` | Table types, Sonnet 4.6, alder, share correct | `docs/RESULTS.md:193` | `0,0` |
| 236 | `32.9` | Table types, Opus 5.5, belop, share correct | `docs/RESULTS.md:197` | `32,9` |
| 237 | `70.8` | Table types, Opus 5.5, prosent, share correct | `docs/RESULTS.md:198` | `70,8` |
| 238 | `37.5` | Table types, Opus 5.5, alder, share correct | `docs/RESULTS.md:196` | `37,5` |
| 239 | `3.1` | Table types, NB-Llama 8B, belop, share correct | `docs/RESULTS.md:200` | `3,1` |
| 240 | `17.9` | Table types, NB-Llama 8B, prosent, share correct | `docs/RESULTS.md:201` | `17,9` |
| 241 | `12.5` | Table types, NB-Llama 8B, alder, share correct | `docs/RESULTS.md:199` | `12,5` |
| 242 | `0.0` | Table types, NorMistral 7B, belop, share correct | `docs/RESULTS.md:203` | `0,0` |
| 243 | `0.0` | Table types, NorMistral 7B, prosent, share correct | `docs/RESULTS.md:204` | `0,0` |
| 244 | `0.0` | Table types, NorMistral 7B, alder, share correct | `docs/RESULTS.md:202` | `0,0` |
| 245 | `553` | Table types, header, n belop | `docs/RESULTS.md:191` | `553` |
| 246 | `319` | Table types, header, n prosent | `docs/RESULTS.md:192` | `319` |
| 247 | `8` | Table types, header, n alder | `docs/RESULTS.md:190` | `8` |
| 248 | `48` | Table wrong split, Haiku 4.5, wrong total | `docs/RESULTS.md:210` | `48` |
| 249 | `5` | Table wrong split, Haiku 4.5, later value | `docs/RESULTS.md:210` | `5` |
| 250 | `43` | Table wrong split, Haiku 4.5, not in history | `docs/RESULTS.md:210` | `43` |
| 251 | `360` | Table wrong split, Sonnet 4.6, wrong total | `docs/RESULTS.md:211` | `360` |
| 252 | `41` | Table wrong split, Sonnet 4.6, later value | `docs/RESULTS.md:211` | `41` |
| 253 | `319` | Table wrong split, Sonnet 4.6, not in history | `docs/RESULTS.md:211` | `319` |
| 254 | `408` | Table wrong split, Opus 5.5, wrong total | `docs/RESULTS.md:212` | `408` |
| 255 | `49` | Table wrong split, Opus 5.5, later value | `docs/RESULTS.md:212` | `49` |
| 256 | `359` | Table wrong split, Opus 5.5, not in history | `docs/RESULTS.md:212` | `359` |
| 257 | `190` | Table wrong split, NB-Llama 8B, wrong total | `docs/RESULTS.md:213` | `190` |
| 258 | `10` | Table wrong split, NB-Llama 8B, later value | `docs/RESULTS.md:213` | `10` |
| 259 | `180` | Table wrong split, NB-Llama 8B, not in history | `docs/RESULTS.md:213` | `180` |
| 260 | `2` | Table wrong split, NorMistral 7B, wrong total | `docs/RESULTS.md:214` | `2` |
| 261 | `0` | Table wrong split, NorMistral 7B, later value | `docs/RESULTS.md:214` | `0` |
| 262 | `2` | Table wrong split, NorMistral 7B, not in history | `docs/RESULTS.md:214` | `2` |
| 263 | `827` | Table exploratory, Haiku 4.5, uninterpretable in primary set | `docs/UTOLKET_REVISJON.md:13` | `827` |
| 264 | `30` | Table exploratory, Haiku 4.5, category a | `docs/UTOLKET_REVISJON.md:29` | `30` |
| 265 | `0` | Table exploratory, Haiku 4.5, category b | `docs/UTOLKET_REVISJON.md:29` | `0` |
| 266 | `0` | Table exploratory, Haiku 4.5, category c | `docs/UTOLKET_REVISJON.md:29` | `0` |
| 267 | `0` | Table exploratory, Haiku 4.5, category d | `docs/UTOLKET_REVISJON.md:29` | `0` |
| 268 | `0` | Table exploratory, Haiku 4.5, category e | `docs/UTOLKET_REVISJON.md:29` | `0` |
| 269 | `30` | Table exploratory, Haiku 4.5, category sum | `docs/UTOLKET_REVISJON.md:29` | `30` |
| 270 | `109` | Table exploratory, Sonnet 4.6, uninterpretable in primary set | `docs/UTOLKET_REVISJON.md:14` | `109` |
| 271 | `30` | Table exploratory, Sonnet 4.6, category a | `docs/UTOLKET_REVISJON.md:30` | `30` |
| 272 | `0` | Table exploratory, Sonnet 4.6, category b | `docs/UTOLKET_REVISJON.md:30` | `0` |
| 273 | `0` | Table exploratory, Sonnet 4.6, category c | `docs/UTOLKET_REVISJON.md:30` | `0` |
| 274 | `0` | Table exploratory, Sonnet 4.6, category d | `docs/UTOLKET_REVISJON.md:30` | `0` |
| 275 | `0` | Table exploratory, Sonnet 4.6, category e | `docs/UTOLKET_REVISJON.md:30` | `0` |
| 276 | `30` | Table exploratory, Sonnet 4.6, category sum | `docs/UTOLKET_REVISJON.md:30` | `30` |
| 277 | `604` | Table exploratory, NB-Llama 8B, uninterpretable in primary set | `docs/UTOLKET_REVISJON.md:15` | `604` |
| 278 | `13` | Table exploratory, NB-Llama 8B, category a | `docs/UTOLKET_REVISJON.md:31` | `13` |
| 279 | `0` | Table exploratory, NB-Llama 8B, category b | `docs/UTOLKET_REVISJON.md:31` | `0` |
| 280 | `9` | Table exploratory, NB-Llama 8B, category c | `docs/UTOLKET_REVISJON.md:31` | `9` |
| 281 | `4` | Table exploratory, NB-Llama 8B, category d | `docs/UTOLKET_REVISJON.md:31` | `4` |
| 282 | `4` | Table exploratory, NB-Llama 8B, category e | `docs/UTOLKET_REVISJON.md:31` | `4` |
| 283 | `30` | Table exploratory, NB-Llama 8B, category sum | `docs/UTOLKET_REVISJON.md:31` | `30` |
| 284 | `0.5` | Table tolerant parser, Haiku 4.5, correct, share | `docs/UTOLKET_REVISJON.md:221` | `0,5` |
| 285 | `0.1` | Table tolerant parser, Haiku 4.5, outdated, share | `docs/UTOLKET_REVISJON.md:221` | `0,1` |
| 286 | `5.5` | Table tolerant parser, Haiku 4.5, wrong, share | `docs/UTOLKET_REVISJON.md:221` | `5,5` |
| 287 | `94.0` | Table tolerant parser, Haiku 4.5, uninterpretable, share | `docs/UTOLKET_REVISJON.md:221` | `94,0` |
| 288 | `0` | Table tolerant parser, Haiku 4.5, rewritten | `docs/UTOLKET_REVISJON.md:221` | `0` |
| 289 | `40.2` | Table tolerant parser, Sonnet 4.6, correct, share | `docs/UTOLKET_REVISJON.md:222` | `40,2` |
| 290 | `6.5` | Table tolerant parser, Sonnet 4.6, outdated, share | `docs/UTOLKET_REVISJON.md:222` | `6,5` |
| 291 | `40.9` | Table tolerant parser, Sonnet 4.6, wrong, share | `docs/UTOLKET_REVISJON.md:222` | `40,9` |
| 292 | `12.4` | Table tolerant parser, Sonnet 4.6, uninterpretable, share | `docs/UTOLKET_REVISJON.md:222` | `12,4` |
| 293 | `0` | Table tolerant parser, Sonnet 4.6, rewritten | `docs/UTOLKET_REVISJON.md:222` | `0` |
| 294 | `46.7` | Table tolerant parser, Opus 5.5, correct, share | `docs/UTOLKET_REVISJON.md:223` | `46,7` |
| 295 | `6.5` | Table tolerant parser, Opus 5.5, outdated, share | `docs/UTOLKET_REVISJON.md:223` | `6,5` |
| 296 | `46.4` | Table tolerant parser, Opus 5.5, wrong, share | `docs/UTOLKET_REVISJON.md:223` | `46,4` |
| 297 | `0.5` | Table tolerant parser, Opus 5.5, uninterpretable, share | `docs/UTOLKET_REVISJON.md:223` | `0,5` |
| 298 | `0` | Table tolerant parser, Opus 5.5, rewritten | `docs/UTOLKET_REVISJON.md:223` | `0` |
| 299 | `11.5` | Table tolerant parser, NB-Llama 8B, correct, share | `docs/UTOLKET_REVISJON.md:224` | `11,5` |
| 300 | `1.7` | Table tolerant parser, NB-Llama 8B, outdated, share | `docs/UTOLKET_REVISJON.md:224` | `1,7` |
| 301 | `31.0` | Table tolerant parser, NB-Llama 8B, wrong, share | `docs/UTOLKET_REVISJON.md:224` | `31,0` |
| 302 | `55.8` | Table tolerant parser, NB-Llama 8B, uninterpretable, share | `docs/UTOLKET_REVISJON.md:224` | `55,8` |
| 303 | `113` | Table tolerant parser, NB-Llama 8B, rewritten | `docs/UTOLKET_REVISJON.md:224` | `113` |
| 304 | `0.5` | Table tolerant parser, NorMistral 7B, correct, share | `docs/UTOLKET_REVISJON.md:225` | `0,5` |
| 305 | `0.2` | Table tolerant parser, NorMistral 7B, outdated, share | `docs/UTOLKET_REVISJON.md:225` | `0,2` |
| 306 | `0.8` | Table tolerant parser, NorMistral 7B, wrong, share | `docs/UTOLKET_REVISJON.md:225` | `0,8` |
| 307 | `98.5` | Table tolerant parser, NorMistral 7B, uninterpretable, share | `docs/UTOLKET_REVISJON.md:225` | `98,5` |
| 308 | `11` | Table tolerant parser, NorMistral 7B, rewritten | `docs/UTOLKET_REVISJON.md:225` | `11` |
| 309 | `5` | Table exclusion groups, Haiku 4.5, X1, n | `docs/RESULTS.md:224` | `5` |
| 310 | `0` | Table exclusion groups, Haiku 4.5, X1, correct | `docs/RESULTS.md:224` | `0` |
| 311 | `0` | Table exclusion groups, Haiku 4.5, X1, outdated | `docs/RESULTS.md:224` | `0` |
| 312 | `0` | Table exclusion groups, Haiku 4.5, X1, wrong | `docs/RESULTS.md:224` | `0` |
| 313 | `5` | Table exclusion groups, Haiku 4.5, X1, uninterpretable | `docs/RESULTS.md:224` | `5` |
| 314 | `23` | Table exclusion groups, Haiku 4.5, X2, n | `docs/RESULTS.md:225` | `23` |
| 315 | `0` | Table exclusion groups, Haiku 4.5, X2, correct | `docs/RESULTS.md:225` | `0` |
| 316 | `0` | Table exclusion groups, Haiku 4.5, X2, outdated | `docs/RESULTS.md:225` | `0` |
| 317 | `0` | Table exclusion groups, Haiku 4.5, X2, wrong | `docs/RESULTS.md:225` | `0` |
| 318 | `23` | Table exclusion groups, Haiku 4.5, X2, uninterpretable | `docs/RESULTS.md:225` | `23` |
| 319 | `6` | Table exclusion groups, Haiku 4.5, X3, n | `docs/RESULTS.md:226` | `6` |
| 320 | `0` | Table exclusion groups, Haiku 4.5, X3, correct | `docs/RESULTS.md:226` | `0` |
| 321 | `0` | Table exclusion groups, Haiku 4.5, X3, outdated | `docs/RESULTS.md:226` | `0` |
| 322 | `0` | Table exclusion groups, Haiku 4.5, X3, wrong | `docs/RESULTS.md:226` | `0` |
| 323 | `6` | Table exclusion groups, Haiku 4.5, X3, uninterpretable | `docs/RESULTS.md:226` | `6` |
| 324 | `2` | Table exclusion groups, Haiku 4.5, X4, n | `docs/RESULTS.md:227` | `2` |
| 325 | `0` | Table exclusion groups, Haiku 4.5, X4, correct | `docs/RESULTS.md:227` | `0` |
| 326 | `0` | Table exclusion groups, Haiku 4.5, X4, outdated | `docs/RESULTS.md:227` | `0` |
| 327 | `0` | Table exclusion groups, Haiku 4.5, X4, wrong | `docs/RESULTS.md:227` | `0` |
| 328 | `2` | Table exclusion groups, Haiku 4.5, X4, uninterpretable | `docs/RESULTS.md:227` | `2` |
| 329 | `5` | Table exclusion groups, Sonnet 4.6, X1, n | `docs/RESULTS.md:228` | `5` |
| 330 | `1` | Table exclusion groups, Sonnet 4.6, X1, correct | `docs/RESULTS.md:228` | `1` |
| 331 | `1` | Table exclusion groups, Sonnet 4.6, X1, outdated | `docs/RESULTS.md:228` | `1` |
| 332 | `3` | Table exclusion groups, Sonnet 4.6, X1, wrong | `docs/RESULTS.md:228` | `3` |
| 333 | `0` | Table exclusion groups, Sonnet 4.6, X1, uninterpretable | `docs/RESULTS.md:228` | `0` |
| 334 | `23` | Table exclusion groups, Sonnet 4.6, X2, n | `docs/RESULTS.md:229` | `23` |
| 335 | `0` | Table exclusion groups, Sonnet 4.6, X2, correct | `docs/RESULTS.md:229` | `0` |
| 336 | `0` | Table exclusion groups, Sonnet 4.6, X2, outdated | `docs/RESULTS.md:229` | `0` |
| 337 | `0` | Table exclusion groups, Sonnet 4.6, X2, wrong | `docs/RESULTS.md:229` | `0` |
| 338 | `23` | Table exclusion groups, Sonnet 4.6, X2, uninterpretable | `docs/RESULTS.md:229` | `23` |
| 339 | `6` | Table exclusion groups, Sonnet 4.6, X3, n | `docs/RESULTS.md:230` | `6` |
| 340 | `3` | Table exclusion groups, Sonnet 4.6, X3, correct | `docs/RESULTS.md:230` | `3` |
| 341 | `0` | Table exclusion groups, Sonnet 4.6, X3, outdated | `docs/RESULTS.md:230` | `0` |
| 342 | `3` | Table exclusion groups, Sonnet 4.6, X3, wrong | `docs/RESULTS.md:230` | `3` |
| 343 | `0` | Table exclusion groups, Sonnet 4.6, X3, uninterpretable | `docs/RESULTS.md:230` | `0` |
| 344 | `2` | Table exclusion groups, Sonnet 4.6, X4, n | `docs/RESULTS.md:231` | `2` |
| 345 | `0` | Table exclusion groups, Sonnet 4.6, X4, correct | `docs/RESULTS.md:231` | `0` |
| 346 | `0` | Table exclusion groups, Sonnet 4.6, X4, outdated | `docs/RESULTS.md:231` | `0` |
| 347 | `2` | Table exclusion groups, Sonnet 4.6, X4, wrong | `docs/RESULTS.md:231` | `2` |
| 348 | `0` | Table exclusion groups, Sonnet 4.6, X4, uninterpretable | `docs/RESULTS.md:231` | `0` |
| 349 | `5` | Table exclusion groups, Opus 5.5, X1, n | `docs/RESULTS.md:232` | `5` |
| 350 | `0` | Table exclusion groups, Opus 5.5, X1, correct | `docs/RESULTS.md:232` | `0` |
| 351 | `2` | Table exclusion groups, Opus 5.5, X1, outdated | `docs/RESULTS.md:232` | `2` |
| 352 | `3` | Table exclusion groups, Opus 5.5, X1, wrong | `docs/RESULTS.md:232` | `3` |
| 353 | `0` | Table exclusion groups, Opus 5.5, X1, uninterpretable | `docs/RESULTS.md:232` | `0` |
| 354 | `23` | Table exclusion groups, Opus 5.5, X2, n | `docs/RESULTS.md:233` | `23` |
| 355 | `0` | Table exclusion groups, Opus 5.5, X2, correct | `docs/RESULTS.md:233` | `0` |
| 356 | `0` | Table exclusion groups, Opus 5.5, X2, outdated | `docs/RESULTS.md:233` | `0` |
| 357 | `8` | Table exclusion groups, Opus 5.5, X2, wrong | `docs/RESULTS.md:233` | `8` |
| 358 | `15` | Table exclusion groups, Opus 5.5, X2, uninterpretable | `docs/RESULTS.md:233` | `15` |
| 359 | `6` | Table exclusion groups, Opus 5.5, X3, n | `docs/RESULTS.md:234` | `6` |
| 360 | `1` | Table exclusion groups, Opus 5.5, X3, correct | `docs/RESULTS.md:234` | `1` |
| 361 | `0` | Table exclusion groups, Opus 5.5, X3, outdated | `docs/RESULTS.md:234` | `0` |
| 362 | `3` | Table exclusion groups, Opus 5.5, X3, wrong | `docs/RESULTS.md:234` | `3` |
| 363 | `2` | Table exclusion groups, Opus 5.5, X3, uninterpretable | `docs/RESULTS.md:234` | `2` |
| 364 | `2` | Table exclusion groups, Opus 5.5, X4, n | `docs/RESULTS.md:235` | `2` |
| 365 | `1` | Table exclusion groups, Opus 5.5, X4, correct | `docs/RESULTS.md:235` | `1` |
| 366 | `0` | Table exclusion groups, Opus 5.5, X4, outdated | `docs/RESULTS.md:235` | `0` |
| 367 | `1` | Table exclusion groups, Opus 5.5, X4, wrong | `docs/RESULTS.md:235` | `1` |
| 368 | `0` | Table exclusion groups, Opus 5.5, X4, uninterpretable | `docs/RESULTS.md:235` | `0` |
| 369 | `5` | Table exclusion groups, NB-Llama 8B, X1, n | `docs/RESULTS.md:236` | `5` |
| 370 | `0` | Table exclusion groups, NB-Llama 8B, X1, correct | `docs/RESULTS.md:236` | `0` |
| 371 | `0` | Table exclusion groups, NB-Llama 8B, X1, outdated | `docs/RESULTS.md:236` | `0` |
| 372 | `2` | Table exclusion groups, NB-Llama 8B, X1, wrong | `docs/RESULTS.md:236` | `2` |
| 373 | `3` | Table exclusion groups, NB-Llama 8B, X1, uninterpretable | `docs/RESULTS.md:236` | `3` |
| 374 | `23` | Table exclusion groups, NB-Llama 8B, X2, n | `docs/RESULTS.md:237` | `23` |
| 375 | `0` | Table exclusion groups, NB-Llama 8B, X2, correct | `docs/RESULTS.md:237` | `0` |
| 376 | `0` | Table exclusion groups, NB-Llama 8B, X2, outdated | `docs/RESULTS.md:237` | `0` |
| 377 | `0` | Table exclusion groups, NB-Llama 8B, X2, wrong | `docs/RESULTS.md:237` | `0` |
| 378 | `23` | Table exclusion groups, NB-Llama 8B, X2, uninterpretable | `docs/RESULTS.md:237` | `23` |
| 379 | `6` | Table exclusion groups, NB-Llama 8B, X3, n | `docs/RESULTS.md:238` | `6` |
| 380 | `0` | Table exclusion groups, NB-Llama 8B, X3, correct | `docs/RESULTS.md:238` | `0` |
| 381 | `0` | Table exclusion groups, NB-Llama 8B, X3, outdated | `docs/RESULTS.md:238` | `0` |
| 382 | `2` | Table exclusion groups, NB-Llama 8B, X3, wrong | `docs/RESULTS.md:238` | `2` |
| 383 | `4` | Table exclusion groups, NB-Llama 8B, X3, uninterpretable | `docs/RESULTS.md:238` | `4` |
| 384 | `2` | Table exclusion groups, NB-Llama 8B, X4, n | `docs/RESULTS.md:239` | `2` |
| 385 | `0` | Table exclusion groups, NB-Llama 8B, X4, correct | `docs/RESULTS.md:239` | `0` |
| 386 | `0` | Table exclusion groups, NB-Llama 8B, X4, outdated | `docs/RESULTS.md:239` | `0` |
| 387 | `0` | Table exclusion groups, NB-Llama 8B, X4, wrong | `docs/RESULTS.md:239` | `0` |
| 388 | `2` | Table exclusion groups, NB-Llama 8B, X4, uninterpretable | `docs/RESULTS.md:239` | `2` |
| 389 | `5` | Table exclusion groups, NorMistral 7B, X1, n | `docs/RESULTS.md:240` | `5` |
| 390 | `0` | Table exclusion groups, NorMistral 7B, X1, correct | `docs/RESULTS.md:240` | `0` |
| 391 | `0` | Table exclusion groups, NorMistral 7B, X1, outdated | `docs/RESULTS.md:240` | `0` |
| 392 | `0` | Table exclusion groups, NorMistral 7B, X1, wrong | `docs/RESULTS.md:240` | `0` |
| 393 | `5` | Table exclusion groups, NorMistral 7B, X1, uninterpretable | `docs/RESULTS.md:240` | `5` |
| 394 | `23` | Table exclusion groups, NorMistral 7B, X2, n | `docs/RESULTS.md:241` | `23` |
| 395 | `0` | Table exclusion groups, NorMistral 7B, X2, correct | `docs/RESULTS.md:241` | `0` |
| 396 | `0` | Table exclusion groups, NorMistral 7B, X2, outdated | `docs/RESULTS.md:241` | `0` |
| 397 | `0` | Table exclusion groups, NorMistral 7B, X2, wrong | `docs/RESULTS.md:241` | `0` |
| 398 | `23` | Table exclusion groups, NorMistral 7B, X2, uninterpretable | `docs/RESULTS.md:241` | `23` |
| 399 | `6` | Table exclusion groups, NorMistral 7B, X3, n | `docs/RESULTS.md:242` | `6` |
| 400 | `0` | Table exclusion groups, NorMistral 7B, X3, correct | `docs/RESULTS.md:242` | `0` |
| 401 | `0` | Table exclusion groups, NorMistral 7B, X3, outdated | `docs/RESULTS.md:242` | `0` |
| 402 | `0` | Table exclusion groups, NorMistral 7B, X3, wrong | `docs/RESULTS.md:242` | `0` |
| 403 | `6` | Table exclusion groups, NorMistral 7B, X3, uninterpretable | `docs/RESULTS.md:242` | `6` |
| 404 | `2` | Table exclusion groups, NorMistral 7B, X4, n | `docs/RESULTS.md:243` | `2` |
| 405 | `0` | Table exclusion groups, NorMistral 7B, X4, correct | `docs/RESULTS.md:243` | `0` |
| 406 | `0` | Table exclusion groups, NorMistral 7B, X4, outdated | `docs/RESULTS.md:243` | `0` |
| 407 | `0` | Table exclusion groups, NorMistral 7B, X4, wrong | `docs/RESULTS.md:243` | `0` |
| 408 | `2` | Table exclusion groups, NorMistral 7B, X4, uninterpretable | `docs/RESULTS.md:243` | `2` |
| 409 | `265` | Table set types, varig, items 916 | `docs/TILLEGG_ETTER_VURDERING.md:39` | `265` |
| 410 | `235` | Table set types, varig, items primary | `docs/TILLEGG_ETTER_VURDERING.md:39` | `235` |
| 411 | `48` | Table set types, varig, series primary | `docs/TILLEGG_ETTER_VURDERING.md:39` | `48` |
| 412 | `92` | Table set types, årsserie, items 916 | `docs/TILLEGG_ETTER_VURDERING.md:40` | `92` |
| 413 | `92` | Table set types, årsserie, items primary | `docs/TILLEGG_ETTER_VURDERING.md:40` | `92` |
| 414 | `21` | Table set types, årsserie, series primary | `docs/TILLEGG_ETTER_VURDERING.md:40` | `21` |
| 415 | `26` | Table set types, G, items 916 | `docs/TILLEGG_ETTER_VURDERING.md:41` | `26` |
| 416 | `26` | Table set types, G, items primary | `docs/TILLEGG_ETTER_VURDERING.md:41` | `26` |
| 417 | `1` | Table set types, G, series primary | `docs/TILLEGG_ETTER_VURDERING.md:41` | `1` |
| 418 | `533` | Table set types, navngitt, items 916 | `docs/TILLEGG_ETTER_VURDERING.md:42` | `533` |
| 419 | `527` | Table set types, navngitt, items primary | `docs/TILLEGG_ETTER_VURDERING.md:42` | `527` |
| 420 | `26` | Table set types, navngitt, series primary | `docs/TILLEGG_ETTER_VURDERING.md:42` | `26` |
| 421 | `916` | Table set types, sum, items 916 | `docs/TILLEGG_ETTER_VURDERING.md:43` | `916` |
| 422 | `880` | Table set types, sum, items primary | `docs/TILLEGG_ETTER_VURDERING.md:43` | `880` |
| 423 | `96` | Table set types, sum, series primary | `docs/TILLEGG_ETTER_VURDERING.md:43` | `96` |
| 424 | `0` | Table other runs, `2026-10-16T16-30-54-00-00_norregel-v2_kYaVmvMoyEWbbpUSefWNzP.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:21` | `0` |
| 425 | `0` | Table other runs, `2026-10-16T16-30-54-00-00_norregel-v2_kYaVmvMoyEWbbpUSefWNzP.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:21` | `0` |
| 426 | `0` | Table other runs, `2026-10-16T16-30-54-00-00_norregel-v2_kYaVmvMoyEWbbpUSefWNzP.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:21` | `0` |
| 427 | `20` | Table other runs, `2026-10-16T16-30-54-00-00_norregel-v2_kYaVmvMoyEWbbpUSefWNzP.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:21` | `20` |
| 428 | `2026-10-16` | Table other runs, `2026-10-16T16-30-54-00-00_norregel-v2_kYaVmvMoyEWbbpUSefWNzP.eval`, date | `docs/TILLEGG_ETTER_VURDERING.md:21` | `2026-10-16` |
| 429 | `16:30:54` | Table other runs, `2026-10-16T16-30-54-00-00_norregel-v2_kYaVmvMoyEWbbpUSefWNzP.eval`, start | `docs/TILLEGG_ETTER_VURDERING.md:21` | `16:30:54` |
| 430 | `20` | Table other runs, `2026-10-16T16-30-54-00-00_norregel-v2_kYaVmvMoyEWbbpUSefWNzP.eval`, samples | `docs/TILLEGG_ETTER_VURDERING.md:21` | `20` |
| 431 | `20` | Table other runs, `2026-10-16T16-30-54-00-00_norregel-v2_kYaVmvMoyEWbbpUSefWNzP.eval`, errors | `docs/TILLEGG_ETTER_VURDERING.md:21` | `20` |
| 432 | `0` | Table other runs, `2026-10-16T16-31-39-00-00_norregel-v2_hc5SKLaC8Fj2egXmqeJ5r9.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:22` | `0` |
| 433 | `0` | Table other runs, `2026-10-16T16-31-39-00-00_norregel-v2_hc5SKLaC8Fj2egXmqeJ5r9.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:22` | `0` |
| 434 | `1` | Table other runs, `2026-10-16T16-31-39-00-00_norregel-v2_hc5SKLaC8Fj2egXmqeJ5r9.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:22` | `1` |
| 435 | `19` | Table other runs, `2026-10-16T16-31-39-00-00_norregel-v2_hc5SKLaC8Fj2egXmqeJ5r9.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:22` | `19` |
| 436 | `2026-10-16` | Table other runs, `2026-10-16T16-31-39-00-00_norregel-v2_hc5SKLaC8Fj2egXmqeJ5r9.eval`, date | `docs/TILLEGG_ETTER_VURDERING.md:22` | `2026-10-16` |
| 437 | `16:31:39` | Table other runs, `2026-10-16T16-31-39-00-00_norregel-v2_hc5SKLaC8Fj2egXmqeJ5r9.eval`, start | `docs/TILLEGG_ETTER_VURDERING.md:22` | `16:31:39` |
| 438 | `20` | Table other runs, `2026-10-16T16-31-39-00-00_norregel-v2_hc5SKLaC8Fj2egXmqeJ5r9.eval`, samples | `docs/TILLEGG_ETTER_VURDERING.md:22` | `20` |
| 439 | `0` | Table other runs, `2026-10-16T16-31-39-00-00_norregel-v2_hc5SKLaC8Fj2egXmqeJ5r9.eval`, errors | `docs/TILLEGG_ETTER_VURDERING.md:22` | `0` |
| 440 | `10` | Table other runs, `2026-10-16T16-32-18-00-00_norregel-v2_XvwLyTPbrgBUriu2QePBhM.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:23` | `10` |
| 441 | `1` | Table other runs, `2026-10-16T16-32-18-00-00_norregel-v2_XvwLyTPbrgBUriu2QePBhM.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:23` | `1` |
| 442 | `9` | Table other runs, `2026-10-16T16-32-18-00-00_norregel-v2_XvwLyTPbrgBUriu2QePBhM.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:23` | `9` |
| 443 | `0` | Table other runs, `2026-10-16T16-32-18-00-00_norregel-v2_XvwLyTPbrgBUriu2QePBhM.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:23` | `0` |
| 444 | `2026-10-16` | Table other runs, `2026-10-16T16-32-18-00-00_norregel-v2_XvwLyTPbrgBUriu2QePBhM.eval`, date | `docs/TILLEGG_ETTER_VURDERING.md:23` | `2026-10-16` |
| 445 | `16:32:18` | Table other runs, `2026-10-16T16-32-18-00-00_norregel-v2_XvwLyTPbrgBUriu2QePBhM.eval`, start | `docs/TILLEGG_ETTER_VURDERING.md:23` | `16:32:18` |
| 446 | `20` | Table other runs, `2026-10-16T16-32-18-00-00_norregel-v2_XvwLyTPbrgBUriu2QePBhM.eval`, samples | `docs/TILLEGG_ETTER_VURDERING.md:23` | `20` |
| 447 | `0` | Table other runs, `2026-10-16T16-32-18-00-00_norregel-v2_XvwLyTPbrgBUriu2QePBhM.eval`, errors | `docs/TILLEGG_ETTER_VURDERING.md:23` | `0` |
| 448 | `9` | Table other runs, `2026-10-16T16-32-01-00-00_norregel-v2_SJRZPZXbbMjeAiv48gBst2.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:24` | `9` |
| 449 | `1` | Table other runs, `2026-10-16T16-32-01-00-00_norregel-v2_SJRZPZXbbMjeAiv48gBst2.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:24` | `1` |
| 450 | `8` | Table other runs, `2026-10-16T16-32-01-00-00_norregel-v2_SJRZPZXbbMjeAiv48gBst2.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:24` | `8` |
| 451 | `2` | Table other runs, `2026-10-16T16-32-01-00-00_norregel-v2_SJRZPZXbbMjeAiv48gBst2.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:24` | `2` |
| 452 | `2026-10-16` | Table other runs, `2026-10-16T16-32-01-00-00_norregel-v2_SJRZPZXbbMjeAiv48gBst2.eval`, date | `docs/TILLEGG_ETTER_VURDERING.md:24` | `2026-10-16` |
| 453 | `16:32:01` | Table other runs, `2026-10-16T16-32-01-00-00_norregel-v2_SJRZPZXbbMjeAiv48gBst2.eval`, start | `docs/TILLEGG_ETTER_VURDERING.md:24` | `16:32:01` |
| 454 | `20` | Table other runs, `2026-10-16T16-32-01-00-00_norregel-v2_SJRZPZXbbMjeAiv48gBst2.eval`, samples | `docs/TILLEGG_ETTER_VURDERING.md:24` | `20` |
| 455 | `0` | Table other runs, `2026-10-16T16-32-01-00-00_norregel-v2_SJRZPZXbbMjeAiv48gBst2.eval`, errors | `docs/TILLEGG_ETTER_VURDERING.md:24` | `0` |
| 456 | `0` | Table other runs, `2026-10-16T16-41-54-00-00_norregel-v2_GhQyFnkokYs6kVVQYezs9T.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:25` | `0` |
| 457 | `0` | Table other runs, `2026-10-16T16-41-54-00-00_norregel-v2_GhQyFnkokYs6kVVQYezs9T.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:25` | `0` |
| 458 | `0` | Table other runs, `2026-10-16T16-41-54-00-00_norregel-v2_GhQyFnkokYs6kVVQYezs9T.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:25` | `0` |
| 459 | `20` | Table other runs, `2026-10-16T16-41-54-00-00_norregel-v2_GhQyFnkokYs6kVVQYezs9T.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:25` | `20` |
| 460 | `2026-10-16` | Table other runs, `2026-10-16T16-41-54-00-00_norregel-v2_GhQyFnkokYs6kVVQYezs9T.eval`, date | `docs/TILLEGG_ETTER_VURDERING.md:25` | `2026-10-16` |
| 461 | `16:41:54` | Table other runs, `2026-10-16T16-41-54-00-00_norregel-v2_GhQyFnkokYs6kVVQYezs9T.eval`, start | `docs/TILLEGG_ETTER_VURDERING.md:25` | `16:41:54` |
| 462 | `20` | Table other runs, `2026-10-16T16-41-54-00-00_norregel-v2_GhQyFnkokYs6kVVQYezs9T.eval`, samples | `docs/TILLEGG_ETTER_VURDERING.md:25` | `20` |
| 463 | `0` | Table other runs, `2026-10-16T16-41-54-00-00_norregel-v2_GhQyFnkokYs6kVVQYezs9T.eval`, errors | `docs/TILLEGG_ETTER_VURDERING.md:25` | `0` |
| 464 | `1` | Table other runs, `2026-10-16T17-52-39-00-00_norregel-v2_ZsTiPRBxiCuZuRPYcnPFNA.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:26` | `1` |
| 465 | `1` | Table other runs, `2026-10-16T17-52-39-00-00_norregel-v2_ZsTiPRBxiCuZuRPYcnPFNA.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:26` | `1` |
| 466 | `4` | Table other runs, `2026-10-16T17-52-39-00-00_norregel-v2_ZsTiPRBxiCuZuRPYcnPFNA.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:26` | `4` |
| 467 | `14` | Table other runs, `2026-10-16T17-52-39-00-00_norregel-v2_ZsTiPRBxiCuZuRPYcnPFNA.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:26` | `14` |
| 468 | `2026-10-16` | Table other runs, `2026-10-16T17-52-39-00-00_norregel-v2_ZsTiPRBxiCuZuRPYcnPFNA.eval`, date | `docs/TILLEGG_ETTER_VURDERING.md:26` | `2026-10-16` |
| 469 | `17:52:39` | Table other runs, `2026-10-16T17-52-39-00-00_norregel-v2_ZsTiPRBxiCuZuRPYcnPFNA.eval`, start | `docs/TILLEGG_ETTER_VURDERING.md:26` | `17:52:39` |
| 470 | `20` | Table other runs, `2026-10-16T17-52-39-00-00_norregel-v2_ZsTiPRBxiCuZuRPYcnPFNA.eval`, samples | `docs/TILLEGG_ETTER_VURDERING.md:26` | `20` |
| 471 | `0` | Table other runs, `2026-10-16T17-52-39-00-00_norregel-v2_ZsTiPRBxiCuZuRPYcnPFNA.eval`, errors | `docs/TILLEGG_ETTER_VURDERING.md:26` | `0` |
| 472 | `1` | Table other runs, `2026-10-16T16-33-05-00-00_norregel-v2_8aGN8uLonM6ovCGBbXbcRo.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:27` | `1` |
| 473 | `0` | Table other runs, `2026-10-16T16-33-05-00-00_norregel-v2_8aGN8uLonM6ovCGBbXbcRo.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:27` | `0` |
| 474 | `4` | Table other runs, `2026-10-16T16-33-05-00-00_norregel-v2_8aGN8uLonM6ovCGBbXbcRo.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:27` | `4` |
| 475 | `15` | Table other runs, `2026-10-16T16-33-05-00-00_norregel-v2_8aGN8uLonM6ovCGBbXbcRo.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:27` | `15` |
| 476 | `2026-10-16` | Table other runs, `2026-10-16T16-33-05-00-00_norregel-v2_8aGN8uLonM6ovCGBbXbcRo.eval`, date | `docs/TILLEGG_ETTER_VURDERING.md:27` | `2026-10-16` |
| 477 | `16:33:05` | Table other runs, `2026-10-16T16-33-05-00-00_norregel-v2_8aGN8uLonM6ovCGBbXbcRo.eval`, start | `docs/TILLEGG_ETTER_VURDERING.md:27` | `16:33:05` |
| 478 | `20` | Table other runs, `2026-10-16T16-33-05-00-00_norregel-v2_8aGN8uLonM6ovCGBbXbcRo.eval`, samples | `docs/TILLEGG_ETTER_VURDERING.md:27` | `20` |
| 479 | `0` | Table other runs, `2026-10-16T16-33-05-00-00_norregel-v2_8aGN8uLonM6ovCGBbXbcRo.eval`, errors | `docs/TILLEGG_ETTER_VURDERING.md:27` | `0` |
| 480 | `0` | Table other runs, `2026-10-16T17-49-17-00-00_norregel-v2_VHYcxG67KpuTWcqTzcCcNW.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:28` | `0` |
| 481 | `0` | Table other runs, `2026-10-16T17-49-17-00-00_norregel-v2_VHYcxG67KpuTWcqTzcCcNW.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:28` | `0` |
| 482 | `0` | Table other runs, `2026-10-16T17-49-17-00-00_norregel-v2_VHYcxG67KpuTWcqTzcCcNW.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:28` | `0` |
| 483 | `20` | Table other runs, `2026-10-16T17-49-17-00-00_norregel-v2_VHYcxG67KpuTWcqTzcCcNW.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:28` | `20` |
| 484 | `2026-10-16` | Table other runs, `2026-10-16T17-49-17-00-00_norregel-v2_VHYcxG67KpuTWcqTzcCcNW.eval`, date | `docs/TILLEGG_ETTER_VURDERING.md:28` | `2026-10-16` |
| 485 | `17:49:17` | Table other runs, `2026-10-16T17-49-17-00-00_norregel-v2_VHYcxG67KpuTWcqTzcCcNW.eval`, start | `docs/TILLEGG_ETTER_VURDERING.md:28` | `17:49:17` |
| 486 | `20` | Table other runs, `2026-10-16T17-49-17-00-00_norregel-v2_VHYcxG67KpuTWcqTzcCcNW.eval`, samples | `docs/TILLEGG_ETTER_VURDERING.md:28` | `20` |
| 487 | `0` | Table other runs, `2026-10-16T17-49-17-00-00_norregel-v2_VHYcxG67KpuTWcqTzcCcNW.eval`, errors | `docs/TILLEGG_ETTER_VURDERING.md:28` | `0` |
| 488 | `0` | Table other runs, `2026-10-16T17-51-32-00-00_norregel-v2_2E4TXpawmMRjruvwXKEGwQ.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:29` | `0` |
| 489 | `0` | Table other runs, `2026-10-16T17-51-32-00-00_norregel-v2_2E4TXpawmMRjruvwXKEGwQ.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:29` | `0` |
| 490 | `0` | Table other runs, `2026-10-16T17-51-32-00-00_norregel-v2_2E4TXpawmMRjruvwXKEGwQ.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:29` | `0` |
| 491 | `5` | Table other runs, `2026-10-16T17-51-32-00-00_norregel-v2_2E4TXpawmMRjruvwXKEGwQ.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:29` | `5` |
| 492 | `2026-10-16` | Table other runs, `2026-10-16T17-51-32-00-00_norregel-v2_2E4TXpawmMRjruvwXKEGwQ.eval`, date | `docs/TILLEGG_ETTER_VURDERING.md:29` | `2026-10-16` |
| 493 | `17:51:32` | Table other runs, `2026-10-16T17-51-32-00-00_norregel-v2_2E4TXpawmMRjruvwXKEGwQ.eval`, start | `docs/TILLEGG_ETTER_VURDERING.md:29` | `17:51:32` |
| 494 | `5` | Table other runs, `2026-10-16T17-51-32-00-00_norregel-v2_2E4TXpawmMRjruvwXKEGwQ.eval`, samples | `docs/TILLEGG_ETTER_VURDERING.md:29` | `5` |
| 495 | `1` | Table other runs, `2026-10-16T17-51-32-00-00_norregel-v2_2E4TXpawmMRjruvwXKEGwQ.eval`, errors | `docs/TILLEGG_ETTER_VURDERING.md:29` | `1` |
| 496 | `6` | Table other runs, `2026-10-16T16-45-40-00-00_norregel-v2_S6uZR4AUjc4XjUJNhqBz5D.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:30` | `6` |
| 497 | `3` | Table other runs, `2026-10-16T16-45-40-00-00_norregel-v2_S6uZR4AUjc4XjUJNhqBz5D.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:30` | `3` |
| 498 | `19` | Table other runs, `2026-10-16T16-45-40-00-00_norregel-v2_S6uZR4AUjc4XjUJNhqBz5D.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:30` | `19` |
| 499 | `81` | Table other runs, `2026-10-16T16-45-40-00-00_norregel-v2_S6uZR4AUjc4XjUJNhqBz5D.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:30` | `81` |
| 500 | `2026-10-16` | Table other runs, `2026-10-16T16-45-40-00-00_norregel-v2_S6uZR4AUjc4XjUJNhqBz5D.eval`, date | `docs/TILLEGG_ETTER_VURDERING.md:30` | `2026-10-16` |
| 501 | `16:45:40` | Table other runs, `2026-10-16T16-45-40-00-00_norregel-v2_S6uZR4AUjc4XjUJNhqBz5D.eval`, start | `docs/TILLEGG_ETTER_VURDERING.md:30` | `16:45:40` |
| 502 | `109` | Table other runs, `2026-10-16T16-45-40-00-00_norregel-v2_S6uZR4AUjc4XjUJNhqBz5D.eval`, samples | `docs/TILLEGG_ETTER_VURDERING.md:30` | `109` |
| 503 | `1` | Table other runs, `2026-10-16T16-45-40-00-00_norregel-v2_S6uZR4AUjc4XjUJNhqBz5D.eval`, errors | `docs/TILLEGG_ETTER_VURDERING.md:30` | `1` |
| 504 | `0` | Table other runs, `2026-10-17T01-12-43-00-00_norregel-v2_JXFZRTwEtxMsDPJ7XoMkKM.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:31` | `0` |
| 505 | `0` | Table other runs, `2026-10-17T01-12-43-00-00_norregel-v2_JXFZRTwEtxMsDPJ7XoMkKM.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:31` | `0` |
| 506 | `0` | Table other runs, `2026-10-17T01-12-43-00-00_norregel-v2_JXFZRTwEtxMsDPJ7XoMkKM.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:31` | `0` |
| 507 | `92` | Table other runs, `2026-10-17T01-12-43-00-00_norregel-v2_JXFZRTwEtxMsDPJ7XoMkKM.eval`, class | `docs/TILLEGG_ETTER_VURDERING.md:31` | `92` |
| 508 | `2026-10-17` | Table other runs, `2026-10-17T01-12-43-00-00_norregel-v2_JXFZRTwEtxMsDPJ7XoMkKM.eval`, date | `docs/TILLEGG_ETTER_VURDERING.md:31` | `2026-10-17` |
| 509 | `01:12:43` | Table other runs, `2026-10-17T01-12-43-00-00_norregel-v2_JXFZRTwEtxMsDPJ7XoMkKM.eval`, start | `docs/TILLEGG_ETTER_VURDERING.md:31` | `01:12:43` |
| 510 | `92` | Table other runs, `2026-10-17T01-12-43-00-00_norregel-v2_JXFZRTwEtxMsDPJ7XoMkKM.eval`, samples | `docs/TILLEGG_ETTER_VURDERING.md:31` | `92` |
| 511 | `1` | Table other runs, `2026-10-17T01-12-43-00-00_norregel-v2_JXFZRTwEtxMsDPJ7XoMkKM.eval`, errors | `docs/TILLEGG_ETTER_VURDERING.md:31` | `1` |
| 512 | `53` | Table interpretable, Haiku 4.5, interpretable | `docs/TILLEGG_ETTER_VURDERING.md:56` | `53` |
| 513 | `880` | Table interpretable, Haiku 4.5, n | `docs/TILLEGG_ETTER_VURDERING.md:56` | `880` |
| 514 | `7.5` | Table interpretable, Haiku 4.5, correct | `docs/TILLEGG_ETTER_VURDERING.md:56` | `7,5` |
| 515 | `1.9` | Table interpretable, Haiku 4.5, outdated | `docs/TILLEGG_ETTER_VURDERING.md:56` | `1,9` |
| 516 | `90.6` | Table interpretable, Haiku 4.5, wrong | `docs/TILLEGG_ETTER_VURDERING.md:56` | `90,6` |
| 517 | `771` | Table interpretable, Sonnet 4.6, interpretable | `docs/TILLEGG_ETTER_VURDERING.md:57` | `771` |
| 518 | `880` | Table interpretable, Sonnet 4.6, n | `docs/TILLEGG_ETTER_VURDERING.md:57` | `880` |
| 519 | `45.9` | Table interpretable, Sonnet 4.6, correct | `docs/TILLEGG_ETTER_VURDERING.md:57` | `45,9` |
| 520 | `7.4` | Table interpretable, Sonnet 4.6, outdated | `docs/TILLEGG_ETTER_VURDERING.md:57` | `7,4` |
| 521 | `46.7` | Table interpretable, Sonnet 4.6, wrong | `docs/TILLEGG_ETTER_VURDERING.md:57` | `46,7` |
| 522 | `876` | Table interpretable, Opus 5.5, interpretable | `docs/TILLEGG_ETTER_VURDERING.md:58` | `876` |
| 523 | `880` | Table interpretable, Opus 5.5, n | `docs/TILLEGG_ETTER_VURDERING.md:58` | `880` |
| 524 | `46.9` | Table interpretable, Opus 5.5, correct | `docs/TILLEGG_ETTER_VURDERING.md:58` | `46,9` |
| 525 | `6.5` | Table interpretable, Opus 5.5, outdated | `docs/TILLEGG_ETTER_VURDERING.md:58` | `6,5` |
| 526 | `46.6` | Table interpretable, Opus 5.5, wrong | `docs/TILLEGG_ETTER_VURDERING.md:58` | `46,6` |
| 527 | `276` | Table interpretable, NB-Llama 8B, interpretable | `docs/TILLEGG_ETTER_VURDERING.md:59` | `276` |
| 528 | `880` | Table interpretable, NB-Llama 8B, n | `docs/TILLEGG_ETTER_VURDERING.md:59` | `880` |
| 529 | `27.2` | Table interpretable, NB-Llama 8B, correct | `docs/TILLEGG_ETTER_VURDERING.md:59` | `27,2` |
| 530 | `4.0` | Table interpretable, NB-Llama 8B, outdated | `docs/TILLEGG_ETTER_VURDERING.md:59` | `4,0` |
| 531 | `68.8` | Table interpretable, NB-Llama 8B, wrong | `docs/TILLEGG_ETTER_VURDERING.md:59` | `68,8` |
| 532 | `2` | Table interpretable, NorMistral 7B, interpretable | `docs/TILLEGG_ETTER_VURDERING.md:60` | `2` |
| 533 | `880` | Table interpretable, NorMistral 7B, n | `docs/TILLEGG_ETTER_VURDERING.md:60` | `880` |
| 534 | `0.0` | Table interpretable, NorMistral 7B, correct | `docs/TILLEGG_ETTER_VURDERING.md:60` | `0,0` |
| 535 | `0.0` | Table interpretable, NorMistral 7B, outdated | `docs/TILLEGG_ETTER_VURDERING.md:60` | `0,0` |
| 536 | `100.0` | Table interpretable, NorMistral 7B, wrong | `docs/TILLEGG_ETTER_VURDERING.md:60` | `100,0` |
| 537 | `0` | Table H1 groups, Haiku 4.5, class after | `docs/TILLEGG_ETTER_VURDERING.md:66` | `0` |
| 538 | `0` | Table H1 groups, Haiku 4.5, class after | `docs/TILLEGG_ETTER_VURDERING.md:66` | `0` |
| 539 | `0` | Table H1 groups, Haiku 4.5, class after | `docs/TILLEGG_ETTER_VURDERING.md:66` | `0` |
| 540 | `56` | Table H1 groups, Haiku 4.5, class after | `docs/TILLEGG_ETTER_VURDERING.md:66` | `56` |
| 541 | `2025-07-31` | Table H1 groups, Haiku 4.5, cutoff | `docs/TILLEGG_ETTER_VURDERING.md:66` | `2025-07-31` |
| 542 | `56` | Table H1 groups, Haiku 4.5, n after | `docs/TILLEGG_ETTER_VURDERING.md:66` | `56` |
| 543 | `511` | Table H1 groups, Haiku 4.5, n before | `docs/TILLEGG_ETTER_VURDERING.md:66` | `511` |
| 544 | `56` | Table H1 groups, Haiku 4.5, uninterpretable after | `docs/TILLEGG_ETTER_VURDERING.md:66` | `56` |
| 545 | `100.0` | Table H1 groups, Haiku 4.5, share after | `docs/TILLEGG_ETTER_VURDERING.md:66` | `100,0` |
| 546 | `475` | Table H1 groups, Haiku 4.5, uninterpretable before | `docs/TILLEGG_ETTER_VURDERING.md:66` | `475` |
| 547 | `93.0` | Table H1 groups, Haiku 4.5, share before | `docs/TILLEGG_ETTER_VURDERING.md:66` | `93,0` |
| 548 | `0` | Table H1 groups, Sonnet 4.6, class after | `docs/TILLEGG_ETTER_VURDERING.md:67` | `0` |
| 549 | `0` | Table H1 groups, Sonnet 4.6, class after | `docs/TILLEGG_ETTER_VURDERING.md:67` | `0` |
| 550 | `1` | Table H1 groups, Sonnet 4.6, class after | `docs/TILLEGG_ETTER_VURDERING.md:67` | `1` |
| 551 | `8` | Table H1 groups, Sonnet 4.6, class after | `docs/TILLEGG_ETTER_VURDERING.md:67` | `8` |
| 552 | `2026-01-31` | Table H1 groups, Sonnet 4.6, cutoff | `docs/TILLEGG_ETTER_VURDERING.md:67` | `2026-01-31` |
| 553 | `9` | Table H1 groups, Sonnet 4.6, n after | `docs/TILLEGG_ETTER_VURDERING.md:67` | `9` |
| 554 | `558` | Table H1 groups, Sonnet 4.6, n before | `docs/TILLEGG_ETTER_VURDERING.md:67` | `558` |
| 555 | `8` | Table H1 groups, Sonnet 4.6, uninterpretable after | `docs/TILLEGG_ETTER_VURDERING.md:67` | `8` |
| 556 | `88.9` | Table H1 groups, Sonnet 4.6, share after | `docs/TILLEGG_ETTER_VURDERING.md:67` | `88,9` |
| 557 | `74` | Table H1 groups, Sonnet 4.6, uninterpretable before | `docs/TILLEGG_ETTER_VURDERING.md:67` | `74` |
| 558 | `13.3` | Table H1 groups, Sonnet 4.6, share before | `docs/TILLEGG_ETTER_VURDERING.md:67` | `13,3` |
| 559 | `1` | Table H1 groups, Opus 5.5, class after | `docs/TILLEGG_ETTER_VURDERING.md:68` | `1` |
| 560 | `0` | Table H1 groups, Opus 5.5, class after | `docs/TILLEGG_ETTER_VURDERING.md:68` | `0` |
| 561 | `0` | Table H1 groups, Opus 5.5, class after | `docs/TILLEGG_ETTER_VURDERING.md:68` | `0` |
| 562 | `0` | Table H1 groups, Opus 5.5, class after | `docs/TILLEGG_ETTER_VURDERING.md:68` | `0` |
| 563 | `2026-06-30` | Table H1 groups, Opus 5.5, cutoff | `docs/TILLEGG_ETTER_VURDERING.md:68` | `2026-06-30` |
| 564 | `1` | Table H1 groups, Opus 5.5, n after | `docs/TILLEGG_ETTER_VURDERING.md:68` | `1` |
| 565 | `566` | Table H1 groups, Opus 5.5, n before | `docs/TILLEGG_ETTER_VURDERING.md:68` | `566` |
| 566 | `0` | Table H1 groups, Opus 5.5, uninterpretable after | `docs/TILLEGG_ETTER_VURDERING.md:68` | `0` |
| 567 | `0.0` | Table H1 groups, Opus 5.5, share after | `docs/TILLEGG_ETTER_VURDERING.md:68` | `0,0` |
| 568 | `4` | Table H1 groups, Opus 5.5, uninterpretable before | `docs/TILLEGG_ETTER_VURDERING.md:68` | `4` |
| 569 | `0.7` | Table H1 groups, Opus 5.5, share before | `docs/TILLEGG_ETTER_VURDERING.md:68` | `0,7` |
| 570 | `1` | Table H3 intervals, Haiku 4.5, b | `docs/TILLEGG_ETTER_VURDERING.md:100` | `1` |
| 571 | `0` | Table H3 intervals, Haiku 4.5, c | `docs/TILLEGG_ETTER_VURDERING.md:100` | `0` |
| 572 | `$-$0.5` | Table H3 intervals, Haiku 4.5, difference | `docs/TILLEGG_ETTER_VURDERING.md:100` | `-0,5` |
| 573 | `$-$0.5` | Table H3 intervals, Haiku 4.5, b/c interval lower | `docs/TILLEGG_ETTER_VURDERING.md:100` | `-0,5` |
| 574 | `0.5` | Table H3 intervals, Haiku 4.5, b/c interval upper | `docs/TILLEGG_ETTER_VURDERING.md:100` | `0,5` |
| 575 | `$-$1.6` | Table H3 intervals, Haiku 4.5, bootstrap lower | `docs/TILLEGG_ETTER_VURDERING.md:100` | `-1,6` |
| 576 | `0.0` | Table H3 intervals, Haiku 4.5, bootstrap upper | `docs/TILLEGG_ETTER_VURDERING.md:100` | `0,0` |
| 577 | `9` | Table H3 intervals, Sonnet 4.6, b | `docs/TILLEGG_ETTER_VURDERING.md:101` | `9` |
| 578 | `3` | Table H3 intervals, Sonnet 4.6, c | `docs/TILLEGG_ETTER_VURDERING.md:101` | `3` |
| 579 | `$-$3.2` | Table H3 intervals, Sonnet 4.6, difference | `docs/TILLEGG_ETTER_VURDERING.md:101` | `-3,2` |
| 580 | `$-$5.7` | Table H3 intervals, Sonnet 4.6, b/c interval lower | `docs/TILLEGG_ETTER_VURDERING.md:101` | `-5,7` |
| 581 | `0.9` | Table H3 intervals, Sonnet 4.6, b/c interval upper | `docs/TILLEGG_ETTER_VURDERING.md:101` | `0,9` |
| 582 | `$-$8.6` | Table H3 intervals, Sonnet 4.6, bootstrap lower | `docs/TILLEGG_ETTER_VURDERING.md:101` | `-8,6` |
| 583 | `1.1` | Table H3 intervals, Sonnet 4.6, bootstrap upper | `docs/TILLEGG_ETTER_VURDERING.md:101` | `1,1` |
| 584 | `3` | Table H3 intervals, Opus 5.5, b | `docs/TILLEGG_ETTER_VURDERING.md:102` | `3` |
| 585 | `8` | Table H3 intervals, Opus 5.5, c | `docs/TILLEGG_ETTER_VURDERING.md:102` | `8` |
| 586 | `2.6` | Table H3 intervals, Opus 5.5, difference | `docs/TILLEGG_ETTER_VURDERING.md:102` | `2,6` |
| 587 | `$-$1.3` | Table H3 intervals, Opus 5.5, b/c interval lower | `docs/TILLEGG_ETTER_VURDERING.md:102` | `-1,3` |
| 588 | `5.1` | Table H3 intervals, Opus 5.5, b/c interval upper | `docs/TILLEGG_ETTER_VURDERING.md:102` | `5,1` |
| 589 | `$-$1.0` | Table H3 intervals, Opus 5.5, bootstrap lower | `docs/TILLEGG_ETTER_VURDERING.md:102` | `-1,0` |
| 590 | `6.6` | Table H3 intervals, Opus 5.5, bootstrap upper | `docs/TILLEGG_ETTER_VURDERING.md:102` | `6,6` |
| 591 | `6` | Table H3 intervals, NB-Llama 8B, b | `docs/TILLEGG_ETTER_VURDERING.md:103` | `6` |
| 592 | `1` | Table H3 intervals, NB-Llama 8B, c | `docs/TILLEGG_ETTER_VURDERING.md:103` | `1` |
| 593 | `$-$2.6` | Table H3 intervals, NB-Llama 8B, difference | `docs/TILLEGG_ETTER_VURDERING.md:103` | `-2,6` |
| 594 | `$-$3.7` | Table H3 intervals, NB-Llama 8B, b/c interval lower | `docs/TILLEGG_ETTER_VURDERING.md:103` | `-3,7` |
| 595 | `0.6` | Table H3 intervals, NB-Llama 8B, b/c interval upper | `docs/TILLEGG_ETTER_VURDERING.md:103` | `0,6` |
| 596 | `$-$6.7` | Table H3 intervals, NB-Llama 8B, bootstrap lower | `docs/TILLEGG_ETTER_VURDERING.md:103` | `-6,7` |
| 597 | `0.5` | Table H3 intervals, NB-Llama 8B, bootstrap upper | `docs/TILLEGG_ETTER_VURDERING.md:103` | `0,5` |
| 598 | `0` | Table H3 intervals, NorMistral 7B, b | `docs/TILLEGG_ETTER_VURDERING.md:104` | `0` |
| 599 | `0` | Table H3 intervals, NorMistral 7B, c | `docs/TILLEGG_ETTER_VURDERING.md:104` | `0` |
| 600 | `0.0` | Table H3 intervals, NorMistral 7B, difference | `docs/TILLEGG_ETTER_VURDERING.md:104` | `0,0` |
| 601 | `0.0` | Table H3 intervals, NorMistral 7B, bootstrap lower | `docs/TILLEGG_ETTER_VURDERING.md:104` | `0,0` |
| 602 | `0.0` | Table H3 intervals, NorMistral 7B, bootstrap upper | `docs/TILLEGG_ETTER_VURDERING.md:104` | `0,0` |
| 603 | `916` | Table v2 sensitivity, S1 definition | `docs/PREREG_V2.md:271` | `916` |
| 604 | `880` | Table v2 sensitivity, S1 definition | `docs/PREREG_V2.md:271` | `880` |
| 605 | `10.6` | Table v2 sensitivity, S1, d | `docs/RESULTS_V2.md:345` | `10,6` |
| 606 | `2.9` | Table v2 sensitivity, S1, CI lower | `docs/RESULTS_V2.md:345` | `2,9` |
| 607 | `19.7` | Table v2 sensitivity, S1, CI upper | `docs/RESULTS_V2.md:345` | `19,7` |
| 608 | `0.0032` | Table v2 sensitivity, S1, p | `docs/RESULTS_V2.md:345` | `0,0032` |
| 609 | `11.9` | Table v2 sensitivity, S2, d | `docs/RESULTS_V2.md:346` | `11,9` |
| 610 | `2.2` | Table v2 sensitivity, S2, CI lower | `docs/RESULTS_V2.md:346` | `2,2` |
| 611 | `22.6` | Table v2 sensitivity, S2, CI upper | `docs/RESULTS_V2.md:346` | `22,6` |
| 612 | `0.0071` | Table v2 sensitivity, S2, p | `docs/RESULTS_V2.md:346` | `0,0071` |
| 613 | `7` | Table v2 sensitivity, S3 definition | `docs/PREREG_V2.md:273` | `7` |
| 614 | `18.4` | Table v2 sensitivity, S3, d | `docs/RESULTS_V2.md:347` | `18,4` |
| 615 | `8.2` | Table v2 sensitivity, S3, CI lower | `docs/RESULTS_V2.md:347` | `8,2` |
| 616 | `29.3` | Table v2 sensitivity, S3, CI upper | `docs/RESULTS_V2.md:347` | `29,3` |
| 617 | `0.0005` | Table v2 sensitivity, S3, p | `docs/RESULTS_V2.md:347` | `0,0005` |
| 618 | `5.2` | Table v2 sensitivity, S4, d | `docs/RESULTS_V2.md:348` | `5,2` |
| 619 | `0.7` | Table v2 sensitivity, S4, CI lower | `docs/RESULTS_V2.md:348` | `0,7` |
| 620 | `10.0` | Table v2 sensitivity, S4, CI upper | `docs/RESULTS_V2.md:348` | `10,0` |
| 621 | `0.0115` | Table v2 sensitivity, S4, p | `docs/RESULTS_V2.md:348` | `0,0115` |
| 622 | `14.0` | Table v2 sensitivity, S5, d | `docs/RESULTS_V2.md:349` | `14,0` |
| 623 | `5.0` | Table v2 sensitivity, S5, CI lower | `docs/RESULTS_V2.md:349` | `5,0` |
| 624 | `24.0` | Table v2 sensitivity, S5, CI upper | `docs/RESULTS_V2.md:349` | `24,0` |
| 625 | `0.0007` | Table v2 sensitivity, S5, p | `docs/RESULTS_V2.md:349` | `0,0007` |
| 626 | `2` | Table v2 sensitivity, S6 definition | `docs/PREREG_V2.md:276` | `2` |
| 627 | `3` | Table v2 sensitivity, S6 definition | `docs/PREREG_V2.md:276` | `3` |
| 628 | `3` | Table v2 sensitivity, S6 definition | `docs/PREREG_V2.md:276` | `3` |
| 629 | `10.7` | Table v2 sensitivity, S6, run 2, d | `docs/RESULTS_V2.md:352` | `10,7` |
| 630 | `3.5` | Table v2 sensitivity, S6, run 2, CI lower | `docs/RESULTS_V2.md:352` | `3,5` |
| 631 | `19.5` | Table v2 sensitivity, S6, run 2, CI upper | `docs/RESULTS_V2.md:352` | `19,5` |
| 632 | `0.0009` | Table v2 sensitivity, S6, run 2, p | `docs/RESULTS_V2.md:352` | `0,0009` |
| 633 | `10.7` | Table v2 sensitivity, S6, run 3, d | `docs/RESULTS_V2.md:353` | `10,7` |
| 634 | `3.5` | Table v2 sensitivity, S6, run 3, CI lower | `docs/RESULTS_V2.md:353` | `3,5` |
| 635 | `19.5` | Table v2 sensitivity, S6, run 3, CI upper | `docs/RESULTS_V2.md:353` | `19,5` |
| 636 | `0.0009` | Table v2 sensitivity, S6, run 3, p | `docs/RESULTS_V2.md:353` | `0,0009` |
| 637 | `17.8` | Table v2 sensitivity, S7, d | `docs/RESULTS_V2.md:350` | `17,8` |
| 638 | `7.7` | Table v2 sensitivity, S7, CI lower | `docs/RESULTS_V2.md:350` | `7,7` |
| 639 | `28.9` | Table v2 sensitivity, S7, CI upper | `docs/RESULTS_V2.md:350` | `28,9` |
| 640 | `0.0001` | Table v2 sensitivity, S7, p | `docs/RESULTS_V2.md:350` | `0,0001` |
| 641 | `3.9` | Table v2 sensitivity, S8 (T8), d | `docs/RESULTS_V2.md:159` | `3,9` |
| 642 | `$-$3.6` | Table v2 sensitivity, S8 (T8), CI lower | `docs/RESULTS_V2.md:159` | `-3,6` |
| 643 | `12.7` | Table v2 sensitivity, S8 (T8), CI upper | `docs/RESULTS_V2.md:159` | `12,7` |
| 644 | `0.1754` | Table v2 sensitivity, S8 (T8), p | `docs/RESULTS_V2.md:159` | `0,1754` |
| 645 | `24` | Table v2 sensitivity, S9 definition | `docs/PREREG_V2.md:279` | `24` |
| 646 | `8.5` | Table v2 sensitivity, S9, d | `docs/RESULTS_V2.md:351` | `8,5` |
| 647 | `$-$0.7` | Table v2 sensitivity, S9, CI lower | `docs/RESULTS_V2.md:351` | `-0,7` |
| 648 | `18.4` | Table v2 sensitivity, S9, CI upper | `docs/RESULTS_V2.md:351` | `18,4` |
| 649 | `0.0359` | Table v2 sensitivity, S9, p | `docs/RESULTS_V2.md:351` | `0,0359` |
| 650 | `2025-07-31` | Table v2 models, anthropic/claude-haiku-4-5-20251001, cutoff | `docs/PREREG_V2.md:111` | `2025-07-31` |
| 651 | `2025-08-31` | Table v2 models, anthropic/claude-opus-4-5-20251101, cutoff | `docs/PREREG_V2.md:112` | `2025-08-31` |
| 652 | `2025-08-31` | Table v2 models, anthropic/claude-opus-4-6, cutoff | `docs/PREREG_V2.md:113` | `2025-08-31` |
| 653 | `2026-01-31` | Table v2 models, anthropic/claude-sonnet-4-6, cutoff | `docs/PREREG_V2.md:114` | `2026-01-31` |
| 654 | `2025-01-31` | Table v2 models, google/gemini-2.5-flash, cutoff | `docs/PREREG_V2.md:115` | `2025-01-31` |
| 655 | `2025-01-31` | Table v2 models, google/gemini-2.5-flash-lite, cutoff | `docs/PREREG_V2.md:116` | `2025-01-31` |
| 656 | `2025-01-31` | Table v2 models, google/gemini-2.5-pro, cutoff | `docs/PREREG_V2.md:117` | `2025-01-31` |
| 657 | `2025-01-31` | Table v2 models, google/gemma-4-26b-a4b-it, cutoff | `docs/PREREG_V2.md:118` | `2025-01-31` |
| 658 | `2025-01-31` | Table v2 models, google/gemma-4-31b-it, cutoff | `docs/PREREG_V2.md:119` | `2025-01-31` |
| 659 | `880` | Table v2 primary, Haiku 4.5, n | `docs/RESULTS_V2.md:63` | `880` |
| 660 | `0.5` | Table v2 primary, Haiku 4.5, correct, share | `docs/RESULTS_V2.md:63` | `0,5` |
| 661 | `0.0` | Table v2 primary, Haiku 4.5, correct, CI lower | `docs/RESULTS_V2.md:63` | `0,0` |
| 662 | `1.3` | Table v2 primary, Haiku 4.5, correct, CI upper | `docs/RESULTS_V2.md:63` | `1,3` |
| 663 | `0.1` | Table v2 primary, Haiku 4.5, outdated, share | `docs/RESULTS_V2.md:63` | `0,1` |
| 664 | `0.0` | Table v2 primary, Haiku 4.5, outdated, CI lower | `docs/RESULTS_V2.md:63` | `0,0` |
| 665 | `0.4` | Table v2 primary, Haiku 4.5, outdated, CI upper | `docs/RESULTS_V2.md:63` | `0,4` |
| 666 | `6.4` | Table v2 primary, Haiku 4.5, wrong, share | `docs/RESULTS_V2.md:63` | `6,4` |
| 667 | `3.6` | Table v2 primary, Haiku 4.5, wrong, CI lower | `docs/RESULTS_V2.md:63` | `3,6` |
| 668 | `9.3` | Table v2 primary, Haiku 4.5, wrong, CI upper | `docs/RESULTS_V2.md:63` | `9,3` |
| 669 | `93.1` | Table v2 primary, Haiku 4.5, uninterpretable, share | `docs/RESULTS_V2.md:63` | `93,1` |
| 670 | `89.7` | Table v2 primary, Haiku 4.5, uninterpretable, CI lower | `docs/RESULTS_V2.md:63` | `89,7` |
| 671 | `96.1` | Table v2 primary, Haiku 4.5, uninterpretable, CI upper | `docs/RESULTS_V2.md:63` | `96,1` |
| 672 | `880` | Table v2 primary, Opus 4.5, n | `docs/RESULTS_V2.md:64` | `880` |
| 673 | `45.1` | Table v2 primary, Opus 4.5, correct, share | `docs/RESULTS_V2.md:64` | `45,1` |
| 674 | `35.2` | Table v2 primary, Opus 4.5, correct, CI lower | `docs/RESULTS_V2.md:64` | `35,2` |
| 675 | `53.6` | Table v2 primary, Opus 4.5, correct, CI upper | `docs/RESULTS_V2.md:64` | `53,6` |
| 676 | `8.8` | Table v2 primary, Opus 4.5, outdated, share | `docs/RESULTS_V2.md:64` | `8,8` |
| 677 | `5.8` | Table v2 primary, Opus 4.5, outdated, CI lower | `docs/RESULTS_V2.md:64` | `5,8` |
| 678 | `11.8` | Table v2 primary, Opus 4.5, outdated, CI upper | `docs/RESULTS_V2.md:64` | `11,8` |
| 679 | `37.3` | Table v2 primary, Opus 4.5, wrong, share | `docs/RESULTS_V2.md:64` | `37,3` |
| 680 | `29.7` | Table v2 primary, Opus 4.5, wrong, CI lower | `docs/RESULTS_V2.md:64` | `29,7` |
| 681 | `46.5` | Table v2 primary, Opus 4.5, wrong, CI upper | `docs/RESULTS_V2.md:64` | `46,5` |
| 682 | `8.9` | Table v2 primary, Opus 4.5, uninterpretable, share | `docs/RESULTS_V2.md:64` | `8,9` |
| 683 | `6.8` | Table v2 primary, Opus 4.5, uninterpretable, CI lower | `docs/RESULTS_V2.md:64` | `6,8` |
| 684 | `11.5` | Table v2 primary, Opus 4.5, uninterpretable, CI upper | `docs/RESULTS_V2.md:64` | `11,5` |
| 685 | `880` | Table v2 primary, Opus 4.6, n | `docs/RESULTS_V2.md:65` | `880` |
| 686 | `43.9` | Table v2 primary, Opus 4.6, correct, share | `docs/RESULTS_V2.md:65` | `43,9` |
| 687 | `34.1` | Table v2 primary, Opus 4.6, correct, CI lower | `docs/RESULTS_V2.md:65` | `34,1` |
| 688 | `52.3` | Table v2 primary, Opus 4.6, correct, CI upper | `docs/RESULTS_V2.md:65` | `52,3` |
| 689 | `11.2` | Table v2 primary, Opus 4.6, outdated, share | `docs/RESULTS_V2.md:65` | `11,2` |
| 690 | `8.0` | Table v2 primary, Opus 4.6, outdated, CI lower | `docs/RESULTS_V2.md:65` | `8,0` |
| 691 | `14.5` | Table v2 primary, Opus 4.6, outdated, CI upper | `docs/RESULTS_V2.md:65` | `14,5` |
| 692 | `44.4` | Table v2 primary, Opus 4.6, wrong, share | `docs/RESULTS_V2.md:65` | `44,4` |
| 693 | `36.0` | Table v2 primary, Opus 4.6, wrong, CI lower | `docs/RESULTS_V2.md:65` | `36,0` |
| 694 | `54.7` | Table v2 primary, Opus 4.6, wrong, CI upper | `docs/RESULTS_V2.md:65` | `54,7` |
| 695 | `0.5` | Table v2 primary, Opus 4.6, uninterpretable, share | `docs/RESULTS_V2.md:65` | `0,5` |
| 696 | `0.1` | Table v2 primary, Opus 4.6, uninterpretable, CI lower | `docs/RESULTS_V2.md:65` | `0,1` |
| 697 | `1.0` | Table v2 primary, Opus 4.6, uninterpretable, CI upper | `docs/RESULTS_V2.md:65` | `1,0` |
| 698 | `880` | Table v2 primary, Sonnet 4.6, n | `docs/RESULTS_V2.md:66` | `880` |
| 699 | `39.5` | Table v2 primary, Sonnet 4.6, correct, share | `docs/RESULTS_V2.md:66` | `39,5` |
| 700 | `28.9` | Table v2 primary, Sonnet 4.6, correct, CI lower | `docs/RESULTS_V2.md:66` | `28,9` |
| 701 | `48.9` | Table v2 primary, Sonnet 4.6, correct, CI upper | `docs/RESULTS_V2.md:66` | `48,9` |
| 702 | `6.7` | Table v2 primary, Sonnet 4.6, outdated, share | `docs/RESULTS_V2.md:66` | `6,7` |
| 703 | `3.5` | Table v2 primary, Sonnet 4.6, outdated, CI lower | `docs/RESULTS_V2.md:66` | `3,5` |
| 704 | `10.1` | Table v2 primary, Sonnet 4.6, outdated, CI upper | `docs/RESULTS_V2.md:66` | `10,1` |
| 705 | `40.9` | Table v2 primary, Sonnet 4.6, wrong, share | `docs/RESULTS_V2.md:66` | `40,9` |
| 706 | `32.7` | Table v2 primary, Sonnet 4.6, wrong, CI lower | `docs/RESULTS_V2.md:66` | `32,7` |
| 707 | `50.6` | Table v2 primary, Sonnet 4.6, wrong, CI upper | `docs/RESULTS_V2.md:66` | `50,6` |
| 708 | `12.8` | Table v2 primary, Sonnet 4.6, uninterpretable, share | `docs/RESULTS_V2.md:66` | `12,8` |
| 709 | `9.3` | Table v2 primary, Sonnet 4.6, uninterpretable, CI lower | `docs/RESULTS_V2.md:66` | `9,3` |
| 710 | `17.5` | Table v2 primary, Sonnet 4.6, uninterpretable, CI upper | `docs/RESULTS_V2.md:66` | `17,5` |
| 711 | `880` | Table v2 primary, Gemma 4 26B, n | `docs/RESULTS_V2.md:67` | `880` |
| 712 | `7.6` | Table v2 primary, Gemma 4 26B, correct, share | `docs/RESULTS_V2.md:67` | `7,6` |
| 713 | `3.8` | Table v2 primary, Gemma 4 26B, correct, CI lower | `docs/RESULTS_V2.md:67` | `3,8` |
| 714 | `11.8` | Table v2 primary, Gemma 4 26B, correct, CI upper | `docs/RESULTS_V2.md:67` | `11,8` |
| 715 | `4.0` | Table v2 primary, Gemma 4 26B, outdated, share | `docs/RESULTS_V2.md:67` | `4,0` |
| 716 | `1.7` | Table v2 primary, Gemma 4 26B, outdated, CI lower | `docs/RESULTS_V2.md:67` | `1,7` |
| 717 | `6.7` | Table v2 primary, Gemma 4 26B, outdated, CI upper | `docs/RESULTS_V2.md:67` | `6,7` |
| 718 | `50.0` | Table v2 primary, Gemma 4 26B, wrong, share | `docs/RESULTS_V2.md:67` | `50,0` |
| 719 | `44.5` | Table v2 primary, Gemma 4 26B, wrong, CI lower | `docs/RESULTS_V2.md:67` | `44,5` |
| 720 | `55.3` | Table v2 primary, Gemma 4 26B, wrong, CI upper | `docs/RESULTS_V2.md:67` | `55,3` |
| 721 | `38.4` | Table v2 primary, Gemma 4 26B, uninterpretable, share | `docs/RESULTS_V2.md:67` | `38,4` |
| 722 | `32.9` | Table v2 primary, Gemma 4 26B, uninterpretable, CI lower | `docs/RESULTS_V2.md:67` | `32,9` |
| 723 | `44.3` | Table v2 primary, Gemma 4 26B, uninterpretable, CI upper | `docs/RESULTS_V2.md:67` | `44,3` |
| 724 | `880` | Table v2 primary, Gemma 4 31B, n | `docs/RESULTS_V2.md:68` | `880` |
| 725 | `11.7` | Table v2 primary, Gemma 4 31B, correct, share | `docs/RESULTS_V2.md:68` | `11,7` |
| 726 | `6.0` | Table v2 primary, Gemma 4 31B, correct, CI lower | `docs/RESULTS_V2.md:68` | `6,0` |
| 727 | `18.4` | Table v2 primary, Gemma 4 31B, correct, CI upper | `docs/RESULTS_V2.md:68` | `18,4` |
| 728 | `5.5` | Table v2 primary, Gemma 4 31B, outdated, share | `docs/RESULTS_V2.md:68` | `5,5` |
| 729 | `2.9` | Table v2 primary, Gemma 4 31B, outdated, CI lower | `docs/RESULTS_V2.md:68` | `2,9` |
| 730 | `8.6` | Table v2 primary, Gemma 4 31B, outdated, CI upper | `docs/RESULTS_V2.md:68` | `8,6` |
| 731 | `81.6` | Table v2 primary, Gemma 4 31B, wrong, share | `docs/RESULTS_V2.md:68` | `81,6` |
| 732 | `74.1` | Table v2 primary, Gemma 4 31B, wrong, CI lower | `docs/RESULTS_V2.md:68` | `74,1` |
| 733 | `88.7` | Table v2 primary, Gemma 4 31B, wrong, CI upper | `docs/RESULTS_V2.md:68` | `88,7` |
| 734 | `1.2` | Table v2 primary, Gemma 4 31B, uninterpretable, share | `docs/RESULTS_V2.md:68` | `1,2` |
| 735 | `0.5` | Table v2 primary, Gemma 4 31B, uninterpretable, CI lower | `docs/RESULTS_V2.md:68` | `0,5` |
| 736 | `2.1` | Table v2 primary, Gemma 4 31B, uninterpretable, CI upper | `docs/RESULTS_V2.md:68` | `2,1` |
| 737 | `880` | Table v2 primary, NB-Llama 8B, n | `docs/RESULTS_V2.md:69` | `880` |
| 738 | `8.5` | Table v2 primary, NB-Llama 8B, correct, share | `docs/RESULTS_V2.md:69` | `8,5` |
| 739 | `3.4` | Table v2 primary, NB-Llama 8B, correct, CI lower | `docs/RESULTS_V2.md:69` | `3,4` |
| 740 | `14.3` | Table v2 primary, NB-Llama 8B, correct, CI upper | `docs/RESULTS_V2.md:69` | `14,3` |
| 741 | `1.2` | Table v2 primary, NB-Llama 8B, outdated, share | `docs/RESULTS_V2.md:69` | `1,2` |
| 742 | `0.3` | Table v2 primary, NB-Llama 8B, outdated, CI lower | `docs/RESULTS_V2.md:69` | `0,3` |
| 743 | `2.4` | Table v2 primary, NB-Llama 8B, outdated, CI upper | `docs/RESULTS_V2.md:69` | `2,4` |
| 744 | `21.6` | Table v2 primary, NB-Llama 8B, wrong, share | `docs/RESULTS_V2.md:69` | `21,6` |
| 745 | `15.0` | Table v2 primary, NB-Llama 8B, wrong, CI lower | `docs/RESULTS_V2.md:69` | `15,0` |
| 746 | `28.3` | Table v2 primary, NB-Llama 8B, wrong, CI upper | `docs/RESULTS_V2.md:69` | `28,3` |
| 747 | `68.6` | Table v2 primary, NB-Llama 8B, uninterpretable, share | `docs/RESULTS_V2.md:69` | `68,6` |
| 748 | `59.8` | Table v2 primary, NB-Llama 8B, uninterpretable, CI lower | `docs/RESULTS_V2.md:69` | `59,8` |
| 749 | `78.1` | Table v2 primary, NB-Llama 8B, uninterpretable, CI upper | `docs/RESULTS_V2.md:69` | `78,1` |
| 750 | `880` | Table v2 primary, NorMistral 7B, n | `docs/RESULTS_V2.md:70` | `880` |
| 751 | `0.0` | Table v2 primary, NorMistral 7B, correct, share | `docs/RESULTS_V2.md:70` | `0,0` |
| 752 | `0.0` | Table v2 primary, NorMistral 7B, correct, CI lower | `docs/RESULTS_V2.md:70` | `0,0` |
| 753 | `0.0` | Table v2 primary, NorMistral 7B, correct, CI upper | `docs/RESULTS_V2.md:70` | `0,0` |
| 754 | `0.0` | Table v2 primary, NorMistral 7B, outdated, share | `docs/RESULTS_V2.md:70` | `0,0` |
| 755 | `0.0` | Table v2 primary, NorMistral 7B, outdated, CI lower | `docs/RESULTS_V2.md:70` | `0,0` |
| 756 | `0.0` | Table v2 primary, NorMistral 7B, outdated, CI upper | `docs/RESULTS_V2.md:70` | `0,0` |
| 757 | `0.2` | Table v2 primary, NorMistral 7B, wrong, share | `docs/RESULTS_V2.md:70` | `0,2` |
| 758 | `0.0` | Table v2 primary, NorMistral 7B, wrong, CI lower | `docs/RESULTS_V2.md:70` | `0,0` |
| 759 | `0.6` | Table v2 primary, NorMistral 7B, wrong, CI upper | `docs/RESULTS_V2.md:70` | `0,6` |
| 760 | `99.8` | Table v2 primary, NorMistral 7B, uninterpretable, share | `docs/RESULTS_V2.md:70` | `99,8` |
| 761 | `99.4` | Table v2 primary, NorMistral 7B, uninterpretable, CI lower | `docs/RESULTS_V2.md:70` | `99,4` |
| 762 | `100.0` | Table v2 primary, NorMistral 7B, uninterpretable, CI upper | `docs/RESULTS_V2.md:70` | `100,0` |
| 763 | `115` | Table v2 H1, primary, pooled, n after | `docs/RESULTS_V2.md:130` | `115` |
| 764 | `55` | Table v2 H1, primary, pooled, series after | `docs/RESULTS_V2.md:130` | `55` |
| 765 | `1877` | Table v2 H1, primary, pooled, n before | `docs/RESULTS_V2.md:130` | `1877` |
| 766 | `17.8` | Table v2 H1, primary, pooled, d | `docs/RESULTS_V2.md:130` | `17,8` |
| 767 | `7.7` | Table v2 H1, primary, pooled, CI lower | `docs/RESULTS_V2.md:130` | `7,7` |
| 768 | `28.9` | Table v2 H1, primary, pooled, CI upper | `docs/RESULTS_V2.md:130` | `28,9` |
| 769 | `0.0001` | Table v2 H1, primary, pooled, p | `docs/RESULTS_V2.md:130` | `0,0001` |
| 770 | `0` | Table v2 H1, primary, Haiku 4.5, n after | `docs/RESULTS_V2.md:131` | `0` |
| 771 | `0` | Table v2 H1, primary, Haiku 4.5, series after | `docs/RESULTS_V2.md:131` | `0` |
| 772 | `40` | Table v2 H1, primary, Haiku 4.5, n before | `docs/RESULTS_V2.md:131` | `40` |
| 773 | `6` | Table v2 H1, primary, Opus 4.5, n after | `docs/RESULTS_V2.md:132` | `6` |
| 774 | `6` | Table v2 H1, primary, Opus 4.5, series after | `docs/RESULTS_V2.md:132` | `6` |
| 775 | `492` | Table v2 H1, primary, Opus 4.5, n before | `docs/RESULTS_V2.md:132` | `492` |
| 776 | `36.4` | Table v2 H1, primary, Opus 4.5, d | `docs/RESULTS_V2.md:132` | `36,4` |
| 777 | `$-$12.4` | Table v2 H1, primary, Opus 4.5, CI lower | `docs/RESULTS_V2.md:132` | `-12,4` |
| 778 | `85.3` | Table v2 H1, primary, Opus 4.5, CI upper | `docs/RESULTS_V2.md:132` | `85,3` |
| 779 | `35` | Table v2 H1, primary, Opus 4.6, n after | `docs/RESULTS_V2.md:133` | `35` |
| 780 | `35` | Table v2 H1, primary, Opus 4.6, series after | `docs/RESULTS_V2.md:133` | `35` |
| 781 | `528` | Table v2 H1, primary, Opus 4.6, n before | `docs/RESULTS_V2.md:133` | `528` |
| 782 | `34.2` | Table v2 H1, primary, Opus 4.6, d | `docs/RESULTS_V2.md:133` | `34,2` |
| 783 | `17.5` | Table v2 H1, primary, Opus 4.6, CI lower | `docs/RESULTS_V2.md:133` | `17,5` |
| 784 | `50.9` | Table v2 H1, primary, Opus 4.6, CI upper | `docs/RESULTS_V2.md:133` | `50,9` |
| 785 | `0.0001` | Table v2 H1, primary, Opus 4.6, p | `docs/RESULTS_V2.md:133` | `0,0001` |
| 786 | `15` | Table v2 H1, primary, Gemma 4 26B, n after | `docs/RESULTS_V2.md:134` | `15` |
| 787 | `13` | Table v2 H1, primary, Gemma 4 26B, series after | `docs/RESULTS_V2.md:134` | `13` |
| 788 | `318` | Table v2 H1, primary, Gemma 4 26B, n before | `docs/RESULTS_V2.md:134` | `318` |
| 789 | `1.0` | Table v2 H1, primary, Gemma 4 26B, d | `docs/RESULTS_V2.md:134` | `1,0` |
| 790 | `$-$8.4` | Table v2 H1, primary, Gemma 4 26B, CI lower | `docs/RESULTS_V2.md:134` | `-8,4` |
| 791 | `17.9` | Table v2 H1, primary, Gemma 4 26B, CI upper | `docs/RESULTS_V2.md:134` | `17,9` |
| 792 | `59` | Table v2 H1, primary, Gemma 4 31B, n after | `docs/RESULTS_V2.md:135` | `59` |
| 793 | `53` | Table v2 H1, primary, Gemma 4 31B, series after | `docs/RESULTS_V2.md:135` | `53` |
| 794 | `499` | Table v2 H1, primary, Gemma 4 31B, n before | `docs/RESULTS_V2.md:135` | `499` |
| 795 | `13.2` | Table v2 H1, primary, Gemma 4 31B, d | `docs/RESULTS_V2.md:135` | `13,2` |
| 796 | `4.4` | Table v2 H1, primary, Gemma 4 31B, CI lower | `docs/RESULTS_V2.md:135` | `4,4` |
| 797 | `23.2` | Table v2 H1, primary, Gemma 4 31B, CI upper | `docs/RESULTS_V2.md:135` | `23,2` |
| 798 | `0.0007` | Table v2 H1, primary, Gemma 4 31B, p | `docs/RESULTS_V2.md:135` | `0,0007` |
| 799 | `115` | Table v2 H1, S8, pooled, n after | `docs/RESULTS_V2.md:159` | `115` |
| 800 | `55` | Table v2 H1, S8, pooled, series after | `docs/RESULTS_V2.md:159` | `55` |
| 801 | `1877` | Table v2 H1, S8, pooled, n before | `docs/RESULTS_V2.md:159` | `1877` |
| 802 | `3.9` | Table v2 H1, S8, pooled, d | `docs/RESULTS_V2.md:159` | `3,9` |
| 803 | `$-$3.6` | Table v2 H1, S8, pooled, CI lower | `docs/RESULTS_V2.md:159` | `-3,6` |
| 804 | `12.7` | Table v2 H1, S8, pooled, CI upper | `docs/RESULTS_V2.md:159` | `12,7` |
| 805 | `0.1754` | Table v2 H1, S8, pooled, p | `docs/RESULTS_V2.md:159` | `0,1754` |
| 806 | `0` | Table v2 H1, S8, Haiku 4.5, n after | `docs/RESULTS_V2.md:160` | `0` |
| 807 | `0` | Table v2 H1, S8, Haiku 4.5, series after | `docs/RESULTS_V2.md:160` | `0` |
| 808 | `40` | Table v2 H1, S8, Haiku 4.5, n before | `docs/RESULTS_V2.md:160` | `40` |
| 809 | `6` | Table v2 H1, S8, Opus 4.5, n after | `docs/RESULTS_V2.md:161` | `6` |
| 810 | `6` | Table v2 H1, S8, Opus 4.5, series after | `docs/RESULTS_V2.md:161` | `6` |
| 811 | `492` | Table v2 H1, S8, Opus 4.5, n before | `docs/RESULTS_V2.md:161` | `492` |
| 812 | `7.1` | Table v2 H1, S8, Opus 4.5, d | `docs/RESULTS_V2.md:161` | `7,1` |
| 813 | `$-$11.9` | Table v2 H1, S8, Opus 4.5, CI lower | `docs/RESULTS_V2.md:161` | `-11,9` |
| 814 | `41.9` | Table v2 H1, S8, Opus 4.5, CI upper | `docs/RESULTS_V2.md:161` | `41,9` |
| 815 | `35` | Table v2 H1, S8, Opus 4.6, n after | `docs/RESULTS_V2.md:162` | `35` |
| 816 | `35` | Table v2 H1, S8, Opus 4.6, series after | `docs/RESULTS_V2.md:162` | `35` |
| 817 | `528` | Table v2 H1, S8, Opus 4.6, n before | `docs/RESULTS_V2.md:162` | `528` |
| 818 | `7.5` | Table v2 H1, S8, Opus 4.6, d | `docs/RESULTS_V2.md:162` | `7,5` |
| 819 | `$-$4.9` | Table v2 H1, S8, Opus 4.6, CI lower | `docs/RESULTS_V2.md:162` | `-4,9` |
| 820 | `21.8` | Table v2 H1, S8, Opus 4.6, CI upper | `docs/RESULTS_V2.md:162` | `21,8` |
| 821 | `0.1347` | Table v2 H1, S8, Opus 4.6, p | `docs/RESULTS_V2.md:162` | `0,1347` |
| 822 | `15` | Table v2 H1, S8, Gemma 4 26B, n after | `docs/RESULTS_V2.md:163` | `15` |
| 823 | `13` | Table v2 H1, S8, Gemma 4 26B, series after | `docs/RESULTS_V2.md:163` | `13` |
| 824 | `318` | Table v2 H1, S8, Gemma 4 26B, n before | `docs/RESULTS_V2.md:163` | `318` |
| 825 | `3.8` | Table v2 H1, S8, Gemma 4 26B, d | `docs/RESULTS_V2.md:163` | `3,8` |
| 826 | `$-$4.2` | Table v2 H1, S8, Gemma 4 26B, CI lower | `docs/RESULTS_V2.md:163` | `-4,2` |
| 827 | `20.4` | Table v2 H1, S8, Gemma 4 26B, CI upper | `docs/RESULTS_V2.md:163` | `20,4` |
| 828 | `59` | Table v2 H1, S8, Gemma 4 31B, n after | `docs/RESULTS_V2.md:164` | `59` |
| 829 | `53` | Table v2 H1, S8, Gemma 4 31B, series after | `docs/RESULTS_V2.md:164` | `53` |
| 830 | `499` | Table v2 H1, S8, Gemma 4 31B, n before | `docs/RESULTS_V2.md:164` | `499` |
| 831 | `4.0` | Table v2 H1, S8, Gemma 4 31B, d | `docs/RESULTS_V2.md:164` | `4,0` |
| 832 | `$-$2.2` | Table v2 H1, S8, Gemma 4 31B, CI lower | `docs/RESULTS_V2.md:164` | `-2,2` |
| 833 | `11.6` | Table v2 H1, S8, Gemma 4 31B, CI upper | `docs/RESULTS_V2.md:164` | `11,6` |
| 834 | `0.1236` | Table v2 H1, S8, Gemma 4 31B, p | `docs/RESULTS_V2.md:164` | `0,1236` |
| 835 | `56` | Table v2 interpretable, Haiku 4.5, items after | `docs/RESULTS_V2.md:398` | `56` |
| 836 | `0` | Table v2 interpretable, Haiku 4.5, interpretable after | `docs/RESULTS_V2.md:131` | `0` |
| 837 | `56` | Table v2 interpretable, Haiku 4.5, uninterpretable after | `docs/RESULTS_V2.md:398` | `56` |
| 838 | `511` | Table v2 interpretable, Haiku 4.5, items before | `docs/RESULTS_V2.md:398` | `511` |
| 839 | `40` | Table v2 interpretable, Haiku 4.5, interpretable before | `docs/RESULTS_V2.md:131` | `40` |
| 840 | `471` | Table v2 interpretable, Haiku 4.5, uninterpretable before | `docs/RESULTS_V2.md:398` | `471` |
| 841 | `36` | Table v2 interpretable, Opus 4.5, items after | `docs/RESULTS_V2.md:399` | `36` |
| 842 | `6` | Table v2 interpretable, Opus 4.5, interpretable after | `docs/RESULTS_V2.md:132` | `6` |
| 843 | `30` | Table v2 interpretable, Opus 4.5, uninterpretable after | `docs/RESULTS_V2.md:399` | `30` |
| 844 | `531` | Table v2 interpretable, Opus 4.5, items before | `docs/RESULTS_V2.md:399` | `531` |
| 845 | `492` | Table v2 interpretable, Opus 4.5, interpretable before | `docs/RESULTS_V2.md:132` | `492` |
| 846 | `39` | Table v2 interpretable, Opus 4.5, uninterpretable before | `docs/RESULTS_V2.md:399` | `39` |
| 847 | `36` | Table v2 interpretable, Opus 4.6, items after | `docs/RESULTS_V2.md:400` | `36` |
| 848 | `35` | Table v2 interpretable, Opus 4.6, interpretable after | `docs/RESULTS_V2.md:133` | `35` |
| 849 | `1` | Table v2 interpretable, Opus 4.6, uninterpretable after | `docs/RESULTS_V2.md:400` | `1` |
| 850 | `531` | Table v2 interpretable, Opus 4.6, items before | `docs/RESULTS_V2.md:400` | `531` |
| 851 | `528` | Table v2 interpretable, Opus 4.6, interpretable before | `docs/RESULTS_V2.md:133` | `528` |
| 852 | `3` | Table v2 interpretable, Opus 4.6, uninterpretable before | `docs/RESULTS_V2.md:400` | `3` |
| 853 | `64` | Table v2 interpretable, Gemma 4 26B, items after | `docs/RESULTS_V2.md:401` | `64` |
| 854 | `15` | Table v2 interpretable, Gemma 4 26B, interpretable after | `docs/RESULTS_V2.md:134` | `15` |
| 855 | `49` | Table v2 interpretable, Gemma 4 26B, uninterpretable after | `docs/RESULTS_V2.md:401` | `49` |
| 856 | `503` | Table v2 interpretable, Gemma 4 26B, items before | `docs/RESULTS_V2.md:401` | `503` |
| 857 | `318` | Table v2 interpretable, Gemma 4 26B, interpretable before | `docs/RESULTS_V2.md:134` | `318` |
| 858 | `185` | Table v2 interpretable, Gemma 4 26B, uninterpretable before | `docs/RESULTS_V2.md:401` | `185` |
| 859 | `64` | Table v2 interpretable, Gemma 4 31B, items after | `docs/RESULTS_V2.md:402` | `64` |
| 860 | `59` | Table v2 interpretable, Gemma 4 31B, interpretable after | `docs/RESULTS_V2.md:135` | `59` |
| 861 | `5` | Table v2 interpretable, Gemma 4 31B, uninterpretable after | `docs/RESULTS_V2.md:402` | `5` |
| 862 | `503` | Table v2 interpretable, Gemma 4 31B, items before | `docs/RESULTS_V2.md:402` | `503` |
| 863 | `499` | Table v2 interpretable, Gemma 4 31B, interpretable before | `docs/RESULTS_V2.md:135` | `499` |
| 864 | `4` | Table v2 interpretable, Gemma 4 31B, uninterpretable before | `docs/RESULTS_V2.md:402` | `4` |
| 865 | `56.1` | Table v2 H2, Pooled, s | `docs/RESULTS_V2.md:180` | `56,1` |
| 866 | `0.5` | Table v2 H2, Pooled, reference value | `docs/RESULTS_V2.md:180` | `0,5` |
| 867 | `287` | Table v2 H2, Pooled, outdated | `docs/RESULTS_V2.md:180` | `287` |
| 868 | `33` | Table v2 H2, Pooled, series | `docs/RESULTS_V2.md:180` | `33` |
| 869 | `46.6` | Table v2 H2, Pooled, CI lower | `docs/RESULTS_V2.md:180` | `46,6` |
| 870 | `65.0` | Table v2 H2, Pooled, CI upper | `docs/RESULTS_V2.md:180` | `65,0` |
| 871 | `30` | Table v2 H2, Haiku 4.5, s below the minimum | `docs/RESULTS_V2.md:181` | `30` |
| 872 | `0` | Table v2 H2, Haiku 4.5, outdated | `docs/RESULTS_V2.md:181` | `0` |
| 873 | `0` | Table v2 H2, Haiku 4.5, series | `docs/RESULTS_V2.md:181` | `0` |
| 874 | `65.7` | Table v2 H2, Opus 4.5, s | `docs/RESULTS_V2.md:182` | `65,7` |
| 875 | `0.5` | Table v2 H2, Opus 4.5, reference value | `docs/RESULTS_V2.md:182` | `0,5` |
| 876 | `70` | Table v2 H2, Opus 4.5, outdated | `docs/RESULTS_V2.md:182` | `70` |
| 877 | `23` | Table v2 H2, Opus 4.5, series | `docs/RESULTS_V2.md:182` | `23` |
| 878 | `50.5` | Table v2 H2, Opus 4.5, CI lower | `docs/RESULTS_V2.md:182` | `50,5` |
| 879 | `81.0` | Table v2 H2, Opus 4.5, CI upper | `docs/RESULTS_V2.md:182` | `81,0` |
| 880 | `58.0` | Table v2 H2, Opus 4.6, s | `docs/RESULTS_V2.md:183` | `58,0` |
| 881 | `0.5` | Table v2 H2, Opus 4.6, reference value | `docs/RESULTS_V2.md:183` | `0,5` |
| 882 | `88` | Table v2 H2, Opus 4.6, outdated | `docs/RESULTS_V2.md:183` | `88` |
| 883 | `30` | Table v2 H2, Opus 4.6, series | `docs/RESULTS_V2.md:183` | `30` |
| 884 | `46.6` | Table v2 H2, Opus 4.6, CI lower | `docs/RESULTS_V2.md:183` | `46,6` |
| 885 | `68.9` | Table v2 H2, Opus 4.6, CI upper | `docs/RESULTS_V2.md:183` | `68,9` |
| 886 | `53.8` | Table v2 H2, Sonnet 4.6, s | `docs/RESULTS_V2.md:184` | `53,8` |
| 887 | `0.5` | Table v2 H2, Sonnet 4.6, reference value | `docs/RESULTS_V2.md:184` | `0,5` |
| 888 | `52` | Table v2 H2, Sonnet 4.6, outdated | `docs/RESULTS_V2.md:184` | `52` |
| 889 | `19` | Table v2 H2, Sonnet 4.6, series | `docs/RESULTS_V2.md:184` | `19` |
| 890 | `38.2` | Table v2 H2, Sonnet 4.6, CI lower | `docs/RESULTS_V2.md:184` | `38,2` |
| 891 | `75.8` | Table v2 H2, Sonnet 4.6, CI upper | `docs/RESULTS_V2.md:184` | `75,8` |
| 892 | `50.0` | Table v2 H2, Gemma 4 26B, s | `docs/RESULTS_V2.md:185` | `50,0` |
| 893 | `0.5` | Table v2 H2, Gemma 4 26B, reference value | `docs/RESULTS_V2.md:185` | `0,5` |
| 894 | `30` | Table v2 H2, Gemma 4 26B, outdated | `docs/RESULTS_V2.md:185` | `30` |
| 895 | `12` | Table v2 H2, Gemma 4 26B, series | `docs/RESULTS_V2.md:185` | `12` |
| 896 | `20.7` | Table v2 H2, Gemma 4 26B, CI lower | `docs/RESULTS_V2.md:185` | `20,7` |
| 897 | `78.6` | Table v2 H2, Gemma 4 26B, CI upper | `docs/RESULTS_V2.md:185` | `78,6` |
| 898 | `48.7` | Table v2 H2, Gemma 4 31B, s | `docs/RESULTS_V2.md:186` | `48,7` |
| 899 | `0.5` | Table v2 H2, Gemma 4 31B, reference value | `docs/RESULTS_V2.md:186` | `0,5` |
| 900 | `39` | Table v2 H2, Gemma 4 31B, outdated | `docs/RESULTS_V2.md:186` | `39` |
| 901 | `15` | Table v2 H2, Gemma 4 31B, series | `docs/RESULTS_V2.md:186` | `15` |
| 902 | `24.0` | Table v2 H2, Gemma 4 31B, CI lower | `docs/RESULTS_V2.md:186` | `24,0` |
| 903 | `65.0` | Table v2 H2, Gemma 4 31B, CI upper | `docs/RESULTS_V2.md:186` | `65,0` |
| 904 | `30` | Table v2 H2, NB-Llama 8B, s below the minimum | `docs/RESULTS_V2.md:187` | `30` |
| 905 | `8` | Table v2 H2, NB-Llama 8B, outdated | `docs/RESULTS_V2.md:187` | `8` |
| 906 | `4` | Table v2 H2, NB-Llama 8B, series | `docs/RESULTS_V2.md:187` | `4` |
| 907 | `30` | Table v2 H2, NorMistral 7B, s below the minimum | `docs/RESULTS_V2.md:188` | `30` |
| 908 | `0` | Table v2 H2, NorMistral 7B, outdated | `docs/RESULTS_V2.md:188` | `0` |
| 909 | `0` | Table v2 H2, NorMistral 7B, series | `docs/RESULTS_V2.md:188` | `0` |
| 910 | `173` | Table v2 H3, Pooled, b | `docs/RESULTS_V2.md:194` | `173` |
| 911 | `146` | Table v2 H3, Pooled, c | `docs/RESULTS_V2.md:194` | `146` |
| 912 | `7040` | Table v2 H3, Pooled, pairs | `docs/RESULTS_V2.md:194` | `7040` |
| 913 | `$-$0.4` | Table v2 H3, Pooled, D | `docs/RESULTS_V2.md:194` | `-0,4` |
| 914 | `$-$1.1` | Table v2 H3, Pooled D, CI lower | `docs/RESULTS_V2.md:194` | `-1,1` |
| 915 | `0.3` | Table v2 H3, Pooled D, CI upper | `docs/RESULTS_V2.md:194` | `0,3` |
| 916 | `0.1495` | Table v2 H3, Pooled, p | `docs/RESULTS_V2.md:194` | `0,1495` |
| 917 | `93.4` | Table v2 H3, Haiku 4.5, uninterpretable share in the H3 task | `docs/H3_UTOLKET_V2.md:7` | `93,4` |
| 918 | `11` | Table v2 H3, Haiku 4.5, b | `docs/RESULTS_V2.md:195` | `11` |
| 919 | `0` | Table v2 H3, Haiku 4.5, c | `docs/RESULTS_V2.md:195` | `0` |
| 920 | `880` | Table v2 H3, Haiku 4.5, pairs | `docs/RESULTS_V2.md:195` | `880` |
| 921 | `$-$1.2` | Table v2 H3, Haiku 4.5, D | `docs/RESULTS_V2.md:195` | `-1,2` |
| 922 | `$-$3.6` | Table v2 H3, Haiku 4.5 D, CI lower | `docs/RESULTS_V2.md:195` | `-3,6` |
| 923 | `0.0` | Table v2 H3, Haiku 4.5 D, CI upper | `docs/RESULTS_V2.md:195` | `0,0` |
| 924 | `0.0005` | Table v2 H3, Haiku 4.5, p | `docs/RESULTS_V2.md:195` | `0,0005` |
| 925 | `8.4` | Table v2 H3, Opus 4.5, uninterpretable share in the H3 task | `docs/H3_UTOLKET_V2.md:8` | `8,4` |
| 926 | `24` | Table v2 H3, Opus 4.5, b | `docs/RESULTS_V2.md:196` | `24` |
| 927 | `35` | Table v2 H3, Opus 4.5, c | `docs/RESULTS_V2.md:196` | `35` |
| 928 | `880` | Table v2 H3, Opus 4.5, pairs | `docs/RESULTS_V2.md:196` | `880` |
| 929 | `1.2` | Table v2 H3, Opus 4.5, D | `docs/RESULTS_V2.md:196` | `1,2` |
| 930 | `$-$0.9` | Table v2 H3, Opus 4.5 D, CI lower | `docs/RESULTS_V2.md:196` | `-0,9` |
| 931 | `3.4` | Table v2 H3, Opus 4.5 D, CI upper | `docs/RESULTS_V2.md:196` | `3,4` |
| 932 | `0.9413` | Table v2 H3, Opus 4.5, p | `docs/RESULTS_V2.md:196` | `0,9413` |
| 933 | `0.3` | Table v2 H3, Opus 4.6, uninterpretable share in the H3 task | `docs/H3_UTOLKET_V2.md:9` | `0,3` |
| 934 | `14` | Table v2 H3, Opus 4.6, b | `docs/RESULTS_V2.md:197` | `14` |
| 935 | `26` | Table v2 H3, Opus 4.6, c | `docs/RESULTS_V2.md:197` | `26` |
| 936 | `880` | Table v2 H3, Opus 4.6, pairs | `docs/RESULTS_V2.md:197` | `880` |
| 937 | `1.4` | Table v2 H3, Opus 4.6, D | `docs/RESULTS_V2.md:197` | `1,4` |
| 938 | `$-$0.2` | Table v2 H3, Opus 4.6 D, CI lower | `docs/RESULTS_V2.md:197` | `-0,2` |
| 939 | `3.2` | Table v2 H3, Opus 4.6 D, CI upper | `docs/RESULTS_V2.md:197` | `3,2` |
| 940 | `0.9808` | Table v2 H3, Opus 4.6, p | `docs/RESULTS_V2.md:197` | `0,9808` |
| 941 | `12.6` | Table v2 H3, Sonnet 4.6, uninterpretable share in the H3 task | `docs/H3_UTOLKET_V2.md:10` | `12,6` |
| 942 | `39` | Table v2 H3, Sonnet 4.6, b | `docs/RESULTS_V2.md:198` | `39` |
| 943 | `26` | Table v2 H3, Sonnet 4.6, c | `docs/RESULTS_V2.md:198` | `26` |
| 944 | `880` | Table v2 H3, Sonnet 4.6, pairs | `docs/RESULTS_V2.md:198` | `880` |
| 945 | `$-$1.5` | Table v2 H3, Sonnet 4.6, D | `docs/RESULTS_V2.md:198` | `-1,5` |
| 946 | `$-$4.0` | Table v2 H3, Sonnet 4.6 D, CI lower | `docs/RESULTS_V2.md:198` | `-4,0` |
| 947 | `0.7` | Table v2 H3, Sonnet 4.6 D, CI upper | `docs/RESULTS_V2.md:198` | `0,7` |
| 948 | `0.0680` | Table v2 H3, Sonnet 4.6, p | `docs/RESULTS_V2.md:198` | `0,0680` |
| 949 | `37.3` | Table v2 H3, Gemma 4 26B, uninterpretable share in the H3 task | `docs/H3_UTOLKET_V2.md:11` | `37,3` |
| 950 | `16` | Table v2 H3, Gemma 4 26B, b | `docs/RESULTS_V2.md:199` | `16` |
| 951 | `21` | Table v2 H3, Gemma 4 26B, c | `docs/RESULTS_V2.md:199` | `21` |
| 952 | `880` | Table v2 H3, Gemma 4 26B, pairs | `docs/RESULTS_V2.md:199` | `880` |
| 953 | `0.6` | Table v2 H3, Gemma 4 26B, D | `docs/RESULTS_V2.md:199` | `0,6` |
| 954 | `$-$1.1` | Table v2 H3, Gemma 4 26B D, CI lower | `docs/RESULTS_V2.md:199` | `-1,1` |
| 955 | `2.4` | Table v2 H3, Gemma 4 26B D, CI upper | `docs/RESULTS_V2.md:199` | `2,4` |
| 956 | `0.8380` | Table v2 H3, Gemma 4 26B, p | `docs/RESULTS_V2.md:199` | `0,8380` |
| 957 | `1.4` | Table v2 H3, Gemma 4 31B, uninterpretable share in the H3 task | `docs/H3_UTOLKET_V2.md:12` | `1,4` |
| 958 | `8` | Table v2 H3, Gemma 4 31B, b | `docs/RESULTS_V2.md:200` | `8` |
| 959 | `20` | Table v2 H3, Gemma 4 31B, c | `docs/RESULTS_V2.md:200` | `20` |
| 960 | `880` | Table v2 H3, Gemma 4 31B, pairs | `docs/RESULTS_V2.md:200` | `880` |
| 961 | `1.4` | Table v2 H3, Gemma 4 31B, D | `docs/RESULTS_V2.md:200` | `1,4` |
| 962 | `0.1` | Table v2 H3, Gemma 4 31B D, CI lower | `docs/RESULTS_V2.md:200` | `0,1` |
| 963 | `2.9` | Table v2 H3, Gemma 4 31B D, CI upper | `docs/RESULTS_V2.md:200` | `2,9` |
| 964 | `0.9937` | Table v2 H3, Gemma 4 31B, p | `docs/RESULTS_V2.md:200` | `0,9937` |
| 965 | `68.3` | Table v2 H3, NB-Llama 8B, uninterpretable share in the H3 task | `docs/H3_UTOLKET_V2.md:13` | `68,3` |
| 966 | `59` | Table v2 H3, NB-Llama 8B, b | `docs/RESULTS_V2.md:201` | `59` |
| 967 | `18` | Table v2 H3, NB-Llama 8B, c | `docs/RESULTS_V2.md:201` | `18` |
| 968 | `880` | Table v2 H3, NB-Llama 8B, pairs | `docs/RESULTS_V2.md:201` | `880` |
| 969 | `$-$4.7` | Table v2 H3, NB-Llama 8B, D | `docs/RESULTS_V2.md:201` | `-4,7` |
| 970 | `$-$10.9` | Table v2 H3, NB-Llama 8B D, CI lower | `docs/RESULTS_V2.md:201` | `-10,9` |
| 971 | `0.3` | Table v2 H3, NB-Llama 8B D, CI upper | `docs/RESULTS_V2.md:201` | `0,3` |
| 972 | `<0.0001` | Table v2 H3, NB-Llama 8B, p | `docs/RESULTS_V2.md:201` | `0,0000` |
| 973 | `99.7` | Table v2 H3, NorMistral 7B, uninterpretable share in the H3 task | `docs/H3_UTOLKET_V2.md:14` | `99,7` |
| 974 | `2` | Table v2 H3, NorMistral 7B, b | `docs/RESULTS_V2.md:202` | `2` |
| 975 | `0` | Table v2 H3, NorMistral 7B, c | `docs/RESULTS_V2.md:202` | `0` |
| 976 | `880` | Table v2 H3, NorMistral 7B, pairs | `docs/RESULTS_V2.md:202` | `880` |
| 977 | `$-$0.2` | Table v2 H3, NorMistral 7B, D | `docs/RESULTS_V2.md:202` | `-0,2` |
| 978 | `$-$0.6` | Table v2 H3, NorMistral 7B D, CI lower | `docs/RESULTS_V2.md:202` | `-0,6` |
| 979 | `0.0` | Table v2 H3, NorMistral 7B D, CI upper | `docs/RESULTS_V2.md:202` | `0,0` |
| 980 | `0.2500` | Table v2 H3, NorMistral 7B, p | `docs/RESULTS_V2.md:202` | `0,2500` |
| 981 | `five` | Introduction, five models | `docs/RESULTS.md:539` | `fem` |
| 982 | `105` | Related work, SimpleAudit pull request | `docs/PREREG.md:82` | `105` |
| 983 | `93` | Related work, overlapping items | `docs/PREREG.md:83` | `93` |
| 984 | `6` | Related work, overlapping series | `docs/PREREG.md:83` | `6` |
| 985 | `2.0` | Construction, NLOD 2.0 | `docs/PREREG.md:36` | `2.0` |
| 986 | `21` | Construction, deadline items | `docs/PREREG.md:59` | `21` |
| 987 | `4` | Construction, duplicate chains | `docs/PREREG.md:66` | `4` |
| 988 | `33` | Construction, year items in duplicate chains | `docs/PREREG.md:66` | `33` |
| 989 | `40` | Construction, items per cross-check round | `docs/PREREG.md:67` | `40` |
| 990 | `1` | Construction, round 1 | `docs/PREREG.md:68` | `1` |
| 991 | `39` | Construction, round 1 result | `docs/PREREG.md:68` | `39` |
| 992 | `40` | Construction, round 1 result (denominator) | `docs/PREREG.md:68` | `40` |
| 993 | `2` | Construction, rounds 2 to 5 | `docs/PREREG.md:69` | `2` |
| 994 | `5` | Construction, rounds 2 to 5 | `docs/PREREG.md:70` | `5` |
| 995 | `40` | Construction, rounds 2 to 5 result | `docs/PREREG.md:70` | `40` |
| 996 | `40` | Construction, rounds 2 to 5 result (denominator) | `docs/PREREG.md:70` | `40` |
| 997 | `916` | Construction, items in the final lock | `docs/PREREG.md:90` | `916` |
| 998 | `97` | Construction, series in the final lock | `docs/PREREG.md:109` | `97` |
| 999 | `454` | Construction, Nynorsk items | `docs/PREREG.md:90` | `454` |
| 1000 | `916` | Construction, Nynorsk share denominator | `docs/PREREG.md:90` | `916` |
| 1001 | `49.6` | Construction, Nynorsk share | `docs/PREREG.md:91` | `49,6` |
| 1002 | `5` | Construction, X1 items | `docs/PREREG_TILLEGG.md:39` | `5` |
| 1003 | `23` | Construction, X2 items | `docs/PREREG_TILLEGG.md:40` | `23` |
| 1004 | `14` | Construction, X2 question date (day) | `docs/PREREG_TILLEGG.md:40` | `14` |
| 1005 | `2027` | Construction, X2 question date (year) | `docs/PREREG_TILLEGG.md:40` | `2027` |
| 1006 | `9` | Construction, corpus retrieval (day) | `docs/PREREG_TILLEGG.md:40` | `9` |
| 1007 | `2026` | Construction, corpus retrieval (year) | `docs/PREREG_TILLEGG.md:40` | `2026` |
| 1008 | `6` | Construction, X3 items | `docs/PREREG_TILLEGG.md:41` | `6` |
| 1009 | `2` | Construction, X4 items | `docs/PREREG_TILLEGG.md:42` | `2` |
| 1010 | `916` | Construction, primary set definition | `docs/PREREG_TILLEGG.md:58` | `916` |
| 1011 | `36` | Construction, excluded items | `docs/PREREG_TILLEGG.md:58` | `36` |
| 1012 | `880` | Construction, primary set items | `docs/PREREG_TILLEGG.md:58` | `880` |
| 1013 | `96` | Construction, primary set series | `docs/PREREG_TILLEGG.md:58` | `96` |
| 1014 | `Seven` | Construction, flagged items | `docs/PREREG_TILLEGG.md:64` | `7` |
| 1015 | `219` | Construction, preceding value equals key | `docs/PREREG_TILLEGG.md:70` | `219` |
| 1016 | `234` | Construction, some earlier value equals key | `docs/PREREG_TILLEGG.md:71` | `234` |
| 1017 | `567` | Construction, H1 set | `docs/PREREG_TILLEGG.md:60` | `567` |
| 1018 | `570` | Construction, H2 set | `docs/PREREG_TILLEGG.md:61` | `570` |
| 1019 | `two` | Construction, H2 set definition | `docs/PREREG_TILLEGG.md:61` | `two` |
| 1020 | `200` | Construction, H3 items | `docs/PREREG.md:107` | `200` |
| 1021 | `400` | Construction, H3 questions | `docs/PREREG.md:111` | `400` |
| 1022 | `200` | Construction, H3 pairs | `docs/PREREG.md:112` | `200` |
| 1023 | `189` | Construction, H3 pairs after exclusions | `docs/PREREG_TILLEGG.md:62` | `189` |
| 1024 | `16` | Preregistration, v1 date (day) | `docs/OFFENTLIGE_OPPSLAG.md:11` | `16` |
| 1025 | `2026` | Preregistration, v1 date (year) | `docs/OFFENTLIGE_OPPSLAG.md:11` | `2026` |
| 1026 | `20` | Preregistration, pilot items | `docs/RUN_PROTOCOL.md:163` | `20` |
| 1027 | `60` | Preregistration, cost cap | `docs/RUN_PROTOCOL.md:160` | `60` |
| 1028 | `17` | Preregistration, v1.1 date (day) | `docs/OFFENTLIGE_OPPSLAG.md:12` | `17` |
| 1029 | `2026` | Preregistration, v1.1 date (year) | `docs/OFFENTLIGE_OPPSLAG.md:12` | `2026` |
| 1030 | `one` | Scoring, exactly one number | `docs/PREREG_TILLEGG.md:96` | `one` |
| 1031 | `0` | Scoring, number words from 0 | `docs/PREREG_TILLEGG.md:105` | `0` |
| 1032 | `99` | Scoring, number words to 99 | `docs/PREREG_TILLEGG.md:105` | `99` |
| 1033 | `Two` | Scoring, two numbers are equal | `docs/PREREG_TILLEGG.md:120` | `Two` |
| 1034 | `one` | Scoring, more than one number | `docs/PREREG_TILLEGG.md:139` | `one` |
| 1035 | `0.005` | Scoring, v1 tolerance | `docs/PREREG_TILLEGG.md:120` | `0.005` |
| 1036 | `12` | Scoring, X + Y/12 | `docs/RUN_PROTOCOL.md:131` | `12` |
| 1037 | `16` | Runs, Opus listing date (day) | `docs/RUN_PROTOCOL.md:61` | `16` |
| 1038 | `2026` | Runs, Opus listing date (year) | `docs/RUN_PROTOCOL.md:61` | `2026` |
| 1039 | `one` | Runs, one run per model and task | `docs/PREREG_TILLEGG.md:201` | `one` |
| 1040 | `0` | Runs, temperature 0 | `docs/RUN_PROTOCOL.md:72` | `0` |
| 1041 | `1\,024` | Runs, max tokens non-reasoning | `docs/RUN_PROTOCOL.md:72` | `1024` |
| 1042 | `16\,384` | Runs, max tokens Opus | `docs/RUN_PROTOCOL.md:73` | `16384` |
| 1043 | `3` | Runs, retry-on-error | `docs/RUN_PROTOCOL.md:72` | `3` |
| 1044 | `one` | Runs, one connection (D2) | `docs/RUN_PROTOCOL.md:212` | `1` |
| 1045 | `2` | Runs, provider-level retries (A6, D10) | `docs/RUN_PROTOCOL.md:254` | `2` |
| 1046 | `five` | Runs, all five models complete | `docs/RESULTS.md:539` | `fem` |
| 1047 | `3` | Runs, final errors NorMistral 7B | `docs/RESULTS.md:122` | `3` |
| 1048 | `297` | Runs, truncated NB-Llama 8B main | `docs/RESULTS.md:34` | `297` |
| 1049 | `138` | Runs, truncated NB-Llama 8B H3 | `docs/RESULTS.md:35` | `138` |
| 1050 | `10` | Runs, truncated NorMistral 7B main | `docs/RESULTS.md:36` | `10` |
| 1051 | `11` | Runs, truncated NorMistral 7B H3 | `docs/RESULTS.md:37` | `11` |
| 1052 | `20` | Runs, pilot items | `docs/RESULTS.md:53` | `20` |
| 1053 | `26.80` | Runs, cost | `docs/RESULTS.md:96` | `26.80` |
| 1054 | `60` | Runs, cost cap | `docs/RESULTS.md:98` | `60` |
| 1055 | `880` | Results, primary set items | `docs/RESULTS.md:100` | `880` |
| 1056 | `96` | Results, primary set series | `docs/RESULTS.md:100` | `96` |
| 1057 | `46.7` | Results, correct Opus 5.5 | `docs/RESULTS.md:108` | `46,7` |
| 1058 | `40.2` | Results, correct Sonnet 4.6 | `docs/RESULTS.md:107` | `40,2` |
| 1059 | `8.5` | Results, correct NB-Llama 8B | `docs/RESULTS.md:109` | `8,5` |
| 1060 | `0.5` | Results, correct Haiku 4.5 | `docs/RESULTS.md:106` | `0,5` |
| 1061 | `0.0` | Results, correct NorMistral 7B | `docs/RESULTS.md:110` | `0,0` |
| 1062 | `6.5` | Results, outdated Sonnet 4.6 | `docs/RESULTS.md:107` | `6,5` |
| 1063 | `6.5` | Results, outdated Opus 5.5 | `docs/RESULTS.md:108` | `6,5` |
| 1064 | `1.2` | Results, outdated NB-Llama 8B (highest of the others) | `docs/RESULTS.md:109` | `1,2` |
| 1065 | `94.0` | Results, uninterpretable Haiku 4.5 | `docs/RESULTS.md:106` | `94,0` |
| 1066 | `68.6` | Results, uninterpretable NB-Llama 8B | `docs/RESULTS.md:109` | `68,6` |
| 1067 | `99.8` | Results, uninterpretable NorMistral 7B | `docs/RESULTS.md:110` | `99,8` |
| 1068 | `359` | Results, wrong not in history, Opus 5.5 | `docs/RESULTS.md:212` | `359` |
| 1069 | `408` | Results, wrong total, Opus 5.5 | `docs/RESULTS.md:212` | `408` |
| 1070 | `56` | Results H1, Haiku 4.5 items after cutoff | `docs/RESULTS.md:144` | `56` |
| 1071 | `511` | Results H1, Haiku 4.5 items before cutoff | `docs/RESULTS.md:144` | `511` |
| 1072 | `0.0` | Results H1, Haiku 4.5 d | `docs/RESULTS.md:144` | `0,0` |
| 1073 | `1.0000` | Results H1, Haiku 4.5 p | `docs/RESULTS.md:144` | `1,0000` |
| 1074 | `9` | Results H1, Sonnet 4.6 items after cutoff | `docs/RESULTS.md:145` | `9` |
| 1075 | `1` | Results H1, Opus 5.5 items after cutoff | `docs/RESULTS.md:146` | `1` |
| 1076 | `30` | Results H1, minimum items | `docs/PREREG_TILLEGG.md:262` | `30` |
| 1077 | `5` | Results H1, minimum series | `docs/PREREG_TILLEGG.md:262` | `5` |
| 1078 | `50` | Results H2, Sonnet 4.6 outdated answers | `docs/RESULTS.md:157` | `50` |
| 1079 | `62.0` | Results H2, Sonnet 4.6 s | `docs/RESULTS.md:157` | `62,0` |
| 1080 | `0.0876` | Results H2, Sonnet 4.6 p | `docs/RESULTS.md:157` | `0,0876` |
| 1081 | `46` | Results H2, Opus 5.5 outdated answers | `docs/RESULTS.md:158` | `46` |
| 1082 | `50.0` | Results H2, Opus 5.5 s | `docs/RESULTS.md:158` | `50,0` |
| 1083 | `0.5027` | Results H2, Opus 5.5 p | `docs/RESULTS.md:158` | `0,5027` |
| 1084 | `30` | Results H2, minimum outdated answers | `docs/PREREG_TILLEGG.md:275` | `30` |
| 1085 | `189` | Results H3, pairs | `docs/RESULTS.md:166` | `189` |
| 1086 | `0.0625` | Results H3, lowest p (NB-Llama 8B) | `docs/RESULTS.md:169` | `0,0625` |
| 1087 | `6` | Results H3, NB-Llama 8B b | `docs/RESULTS.md:169` | `6` |
| 1088 | `1` | Results H3, NB-Llama 8B c | `docs/RESULTS.md:169` | `1` |
| 1089 | `0` | Results H3, NorMistral 7B b + c = 0 | `docs/PREREG_TILLEGG.md:302` | `0` |
| 1090 | `0` | Table tests caption, b + c = 0 | `docs/PREREG_TILLEGG.md:302` | `0` |
| 1091 | `0` | Table sensitivity p caption, b + c = 0 | `docs/PREREG_TILLEGG.md:302` | `0` |
| 1092 | `1` | Results FS2, median age Sonnet 4.6 and Opus 5.5 | `docs/RESULTS.md:179` | `1,00` |
| 1093 | `57` | Results FS2, outdated answers Sonnet 4.6 and Opus 5.5 | `docs/RESULTS.md:179` | `57` |
| 1094 | `3` | Results FS2, median age NB-Llama 8B | `docs/RESULTS.md:181` | `3,00` |
| 1095 | `11` | Results FS2, outdated answers NB-Llama 8B | `docs/RESULTS.md:181` | `11` |
| 1096 | `one` | Results FS2, Haiku 4.5 outdated answers | `docs/RESULTS.md:178` | `1` |
| 1097 | `12` | Results FS2, Haiku 4.5 age | `docs/RESULTS.md:178` | `12,00` |
| 1098 | `916` | Results sensitivity, S1 items | `docs/RESULTS.md:245` | `916` |
| 1099 | `200` | Results sensitivity, S1 pairs | `docs/RESULTS.md:245` | `200` |
| 1100 | `7` | Results sensitivity, S3 flagged items | `docs/RESULTS.md:378` | `7` |
| 1101 | `873` | Results sensitivity, S3 items | `docs/RESULTS.md:378` | `873` |
| 1102 | `0.05` | Results sensitivity, alpha | `docs/RESULTS.md:19` | `0,05` |
| 1103 | `11.1` | Results sensitivity, outdated Sonnet 4.6 under v1 | `docs/RESULTS.md:347` | `11,1` |
| 1104 | `6.5` | Results sensitivity, outdated Sonnet 4.6 under v2 | `docs/RESULTS.md:107` | `6,5` |
| 1105 | `one` | Deviations D2, one connection | `docs/RUN_PROTOCOL.md:212` | `1` |
| 1106 | `10` | Deviations D2, not 10 | `docs/RUN_PROTOCOL.md:212` | `10` |
| 1107 | `20` | Deviations D8, pilot answers | `docs/RUN_PROTOCOL.md:243` | `20` |
| 1108 | `2` | Deviations D10, provider-level retries | `docs/RUN_PROTOCOL.md:254` | `2` |
| 1109 | `500` | Deviations D10, HTTP 500 | `docs/RUN_PROTOCOL.md:256` | `500` |
| 1110 | `16:45:40` | Deviations D11, discarded NB-Llama run start | `docs/RESULTS.md:9` | `16:45:40` |
| 1111 | `17:42:24` | Deviations D11, discarded NB-Llama run end | `docs/RESULTS.md:9` | `17:42:24` |
| 1112 | `17:19:17` | Deviations D11, end of the last API run | `docs/RESULTS.md:9` | `17:19:17` |
| 1113 | `one` | Deviations D11, addendum quote | `docs/PREREG_TILLEGG.md:186` | `one` |
| 1114 | `73` | Limitations, anchor phrase items | `docs/PREREG_TILLEGG.md:323` | `73` |
| 1115 | `15` | Limitations, anchor phrase series | `docs/PREREG_TILLEGG.md:323` | `15` |
| 1116 | `27` | Limitations, same-value groups | `docs/PREREG_TILLEGG.md:325` | `27` |
| 1117 | `69` | Limitations, same-value items | `docs/PREREG_TILLEGG.md:325` | `69` |
| 1118 | `two` | Limitations, two meanings of primary set | `docs/PREREG_TILLEGG.md:370` | `Two` |
| 1119 | `219` | Limitations, outdated indistinguishable | `docs/PREREG_TILLEGG.md:70` | `219` |
| 1120 | `30` | Appendix A, sample size | `docs/UTOLKET_REVISJON.md:9` | `30` |
| 1121 | `one` | Appendix A, one reader | `docs/UTOLKET_REVISJON.md:41` | `én` |
| 1122 | `9` | Appendix A, category (c) NB-Llama 8B | `docs/UTOLKET_REVISJON.md:33` | `9` |
| 1123 | `30` | Appendix A, sample NB-Llama 8B | `docs/UTOLKET_REVISJON.md:33` | `30` |
| 1124 | `30` | Appendix A, share (c) | `docs/UTOLKET_REVISJON.md:33` | `30` |
| 1125 | `95` | Appendix A, Clopper-Pearson level | `docs/UTOLKET_REVISJON.md:33` | `95` |
| 1126 | `14.7` | Appendix A, CI lower | `docs/UTOLKET_REVISJON.md:33` | `14,7` |
| 1127 | `49.4` | Appendix A, CI upper | `docs/UTOLKET_REVISJON.md:33` | `49,4` |
| 1128 | `one` | Appendix A, one value | `docs/UTOLKET_REVISJON.md:21` | `én` |
| 1129 | `20` | Appendix A, trigger | `docs/UTOLKET_REVISJON.md:33` | `20` |
| 1130 | `five` | Appendix A, all five models | `docs/UTOLKET_REVISJON.md:199` | `fem` |
| 1131 | `three` | Appendix A, three formats | `docs/UTOLKET_REVISJON.md:199` | `tre` |
| 1132 | `three` | Table tolerant caption, three formats | `docs/UTOLKET_REVISJON.md:199` | `tre` |
| 1133 | `113` | Appendix A, rewritten NB-Llama 8B | `docs/UTOLKET_REVISJON.md:241` | `113` |
| 1134 | `604` | Appendix A, uninterpretable NB-Llama 8B | `docs/UTOLKET_REVISJON.md:241` | `604` |
| 1135 | `11` | Appendix A, rewritten NorMistral 7B | `docs/UTOLKET_REVISJON.md:225` | `11` |
| 1136 | `one` | Table exploratory caption, category (c) | `docs/UTOLKET_REVISJON.md:21` | `én` |
| 1137 | `1549` | AI-use statement, entries in TALLKILDER.md | `paper/TALLKILDER.md:5` | `1549` |
| 1138 | `0` | AI-use statement, mismatches | `paper/TALLKILDER.md:7` | `0` |
| 1139 | `24` | Checks and locks, first lock: items asking about a date before the value applied | `docs/PREREG.md:146` | `24` |
| 1140 | `3` | Checks and locks, second lock: items with a wrong key | `docs/PREREG.md:159` | `Tre` |
| 1141 | `39` | Checks and locks, third lock: valid-from and valid-to agreement | `docs/PREREG.md:169` | `39` |
| 1142 | `40` | Checks and locks, third lock: denominator | `docs/PREREG.md:169` | `40` |
| 1143 | `3` | Checks and locks, rule v3.6 point 3 | `docs/ERRATA.md:3` | `3` |
| 1144 | `40` | Checks and locks, fourth lock values agreed | `docs/ERRATA.md:17` | `40` |
| 1145 | `40` | Checks and locks, fourth lock values denominator | `docs/ERRATA.md:17` | `40` |
| 1146 | `38` | Checks and locks, fourth lock valid-from agreed | `docs/ERRATA.md:18` | `38` |
| 1147 | `40` | Checks and locks, fourth lock valid-from denominator | `docs/ERRATA.md:18` | `40` |
| 1148 | `31` | Checks and locks, fourth lock valid-to agreed | `docs/ERRATA.md:19` | `31` |
| 1149 | `40` | Checks and locks, fourth lock valid-to denominator | `docs/ERRATA.md:19` | `40` |
| 1150 | `2` | Checks and locks, valid-from differences (E1) | `docs/ERRATA.md:32` | `2` |
| 1151 | `10` | Checks and locks, E1 items with wrong valid-from | `docs/ERRATA.md:35` | `10` |
| 1152 | `two` | Checks and locks, E1 series | `docs/ERRATA.md:35` | `to` |
| 1153 | `4` | Checks and locks, E1 items with wrong key | `docs/ERRATA.md:51` | `4` |
| 1154 | `5` | Checks and locks, items excluded as X1 | `docs/PREREG_TILLEGG.md:39` | `5` |
| 1155 | `9` | Checks and locks, E2 items | `docs/ERRATA.md:61` | `9` |
| 1156 | `40` | Checks and locks, E2 denominator | `docs/ERRATA.md:67` | `40` |
| 1157 | `5` | Deviation D12 paragraph, row 5 changed (A2) | `docs/RUN_PROTOCOL.md:110` | `5` |
| 1158 | `4` | Deviation D12 paragraph, row 4 changed (A3) | `docs/RUN_PROTOCOL.md:111` | `4` |
| 1159 | `109` | Deviation D12 paragraph, discarded NB-Llama run | `docs/RUN_PROTOCOL.md:236` | `109` |
| 1160 | `two` | Deviation D12 paragraph, two changed rows | `docs/RESULTS.md:547` | `to` |
| 1161 | `5.5` | Runs, newer Haiku and Sonnet versions | `docs/RUN_PROTOCOL.md:62` | `5.5` |
| 1162 | `91` | Runs, NorMistral samples before the retry limit | `docs/RUN_PROTOCOL.md:258` | `91` |
| 1163 | `3.2` | Results H1, protocol section on vague cutoffs | `docs/RUN_PROTOCOL.md:98` | `3.2` |
| 1164 | `0.005` | Results sensitivity, v1 tolerance | `docs/PREREG_TILLEGG.md:120` | `0.005` |
| 1165 | `48` | Deviations D7/A3, samples at the token limit | `docs/RUN_PROTOCOL.md:232` | `48` |
| 1166 | `99` | Deviations D7/A3, stored samples read | `docs/RUN_PROTOCOL.md:232` | `99` |
| 1167 | `1\,024` | Deviations D7/A3, token limit | `docs/RUN_PROTOCOL.md:232` | `1 024` |
| 1168 | `one` | Construction, one question per provision and year | `docs/PREREG.md:80` | `ett` |
| 1169 | `916` | Construction, H3 drawn from the 916 items | `docs/PREREG.md:90` | `916` |
| 1170 | `97` | Construction, H3 series | `docs/PREREG.md:109` | `97` |
| 1171 | `one` | Construction, H3 at least one item per series | `docs/PREREG.md:109` | `ett` |
| 1172 | `109` | Deviations D7/A3, samples stored when the run was stopped | `docs/RUN_PROTOCOL.md:236` | `109` |
| 1173 | `three` | Limitations (vi), API models | `docs/RESULTS.md:66` | `tre` |
| 1174 | `0.5` | Limitations (vii), Haiku 4.5 correct | `docs/RESULTS.md:106` | `0,5` |
| 1175 | `94.0` | Limitations (vii), Haiku 4.5 uninterpretable | `docs/RESULTS.md:106` | `94,0` |
| 1176 | `one` | Table primary caption, one decimal | `scripts/run_analysis.py:158` | `1` |
| 1177 | `one` | Table tests caption, one decimal | `scripts/run_analysis.py:158` | `1` |
| 1178 | `one` | Table sensitivity classes caption, one decimal | `scripts/run_analysis.py:158` | `1` |
| 1179 | `one` | Table types caption, one decimal | `scripts/run_analysis.py:158` | `1` |
| 1180 | `16:55:33` | Deviations D13, Sonnet H3 start | `docs/RESULTS.md:9` | `16:55:33` |
| 1181 | `16:58:02` | Deviations D13, Sonnet H3 end | `docs/RESULTS.md:9` | `16:58:02` |
| 1182 | `16:56:09` | Deviations D13, Opus main start | `docs/RESULTS.md:9` | `16:56:09` |
| 1183 | `16` | Deviations D13, date (day) | `docs/RESULTS.md:9` | `16` |
| 1184 | `2026` | Deviations D13, date (year) | `docs/RESULTS.md:9` | `2026` |
| 1185 | `3\,696` | Results H1, Opus resamples dropped | `docs/RESULTS.md:172` | `3 696` |
| 1186 | `10\,000` | Results H1, Opus resamples total | `docs/RESULTS.md:172` | `10 000` |
| 1187 | `6\,304` | Results H1, Opus resamples kept | `docs/RESULTS.md:172` | `6 304` |
| 1188 | `one` | Deviations D13, one at a time | `docs/RESULTS.md:9` | `én` |
| 1189 | `9` | Related tool, PR #105 opened (day) | `docs/OFFENTLIGE_OPPSLAG.md:196` | `09` |
| 1190 | `2026` | Related tool, PR #105 opened (year) | `docs/OFFENTLIGE_OPPSLAG.md:196` | `2026` |
| 1191 | `10` | Related tool, PR #105 merged (day) | `docs/OFFENTLIGE_OPPSLAG.md:196` | `10` |
| 1192 | `2026` | Related tool, PR #105 merged (year) | `docs/OFFENTLIGE_OPPSLAG.md:196` | `2026` |
| 1193 | `2001` | Construction, first year of validity (primary set) | `docs/TILLEGG_ETTER_VURDERING.md:45` | `2001` |
| 1194 | `2026` | Construction, last year of validity (primary set) | `docs/TILLEGG_ETTER_VURDERING.md:45` | `2026` |
| 1195 | `1` | Construction, fewest items per series | `docs/TILLEGG_ETTER_VURDERING.md:46` | `1` |
| 1196 | `26` | Construction, most items per series | `docs/TILLEGG_ETTER_VURDERING.md:46` | `26` |
| 1197 | `6.0` | Construction, median items per series | `docs/TILLEGG_ETTER_VURDERING.md:46` | `6,0` |
| 1198 | `16:18:04` | Preregistration, v1 published (UTC) | `docs/TILLEGG_ETTER_VURDERING.md:9` | `16:18:04` |
| 1199 | `four` | Preregistration, files in v1 | `docs/TILLEGG_ETTER_VURDERING.md:9` | `fire` |
| 1200 | `16:30:44` | Preregistration, run protocol committed (UTC) | `docs/TILLEGG_ETTER_VURDERING.md:10` | `16:30:44` |
| 1201 | `16:30:54` | Preregistration, first log with items (UTC) | `docs/TILLEGG_ETTER_VURDERING.md:11` | `16:30:54` |
| 1202 | `16:31:39` | Preregistration, first answered pilot (UTC) | `docs/TILLEGG_ETTER_VURDERING.md:11` | `16:31:39` |
| 1203 | `16:45:40` | Preregistration, first main-run log (UTC) | `docs/TILLEGG_ETTER_VURDERING.md:11` | `16:45:40` |
| 1204 | `292` | Completion, NB-Llama 8B main answers with a repeated line | `docs/TILLEGG_ETTER_VURDERING.md:143` | `292` |
| 1205 | `133` | Completion, NB-Llama 8B H3 answers with a repeated line | `docs/TILLEGG_ETTER_VURDERING.md:144` | `133` |
| 1206 | `three` | Completion, loop definition (line repeated at least three times) | `docs/TILLEGG_ETTER_VURDERING.md:133` | `3` |
| 1207 | `46.9` | Results, correct among interpretable, Opus 5.5 | `docs/TILLEGG_ETTER_VURDERING.md:58` | `46,9` |
| 1208 | `45.9` | Results, correct among interpretable, Sonnet 4.6 | `docs/TILLEGG_ETTER_VURDERING.md:57` | `45,9` |
| 1209 | `27.2` | Results, correct among interpretable, NB-Llama 8B | `docs/TILLEGG_ETTER_VURDERING.md:59` | `27,2` |
| 1210 | `7.5` | Results, correct among interpretable, Haiku 4.5 | `docs/TILLEGG_ETTER_VURDERING.md:56` | `7,5` |
| 1211 | `53` | Results, interpretable answers, Haiku 4.5 | `docs/TILLEGG_ETTER_VURDERING.md:56` | `53` |
| 1212 | `70.8` | Results, Opus 5.5 correct on percentages | `docs/RESULTS.md:198` | `70,8` |
| 1213 | `32.9` | Results, Opus 5.5 correct on NOK amounts | `docs/RESULTS.md:197` | `32,9` |
| 1214 | `63.3` | Results, Sonnet 4.6 correct on percentages | `docs/RESULTS.md:195` | `63,3` |
| 1215 | `27.5` | Results, Sonnet 4.6 correct on NOK amounts | `docs/RESULTS.md:194` | `27,5` |
| 1216 | `0` | Results H1, Haiku 4.5 d in every resample | `docs/TILLEGG_ETTER_VURDERING.md:84` | `0` |
| 1217 | `8` | Results H1, Sonnet 4.6 uninterpretable after cutoff | `docs/TILLEGG_ETTER_VURDERING.md:67` | `8` |
| 1218 | `9` | Results H1, Sonnet 4.6 answers after cutoff | `docs/TILLEGG_ETTER_VURDERING.md:67` | `9` |
| 1219 | `56` | Results H1, Haiku 4.5 uninterpretable after cutoff (all) | `docs/TILLEGG_ETTER_VURDERING.md:66` | `56` |
| 1220 | `74` | Results H1, Sonnet 4.6 uninterpretable before cutoff | `docs/TILLEGG_ETTER_VURDERING.md:67` | `74` |
| 1221 | `558` | Results H1, Sonnet 4.6 answers before cutoff | `docs/TILLEGG_ETTER_VURDERING.md:67` | `558` |
| 1222 | `475` | Results H1, Haiku 4.5 uninterpretable before cutoff | `docs/TILLEGG_ETTER_VURDERING.md:66` | `475` |
| 1223 | `511` | Results H1, Haiku 4.5 answers before cutoff | `docs/TILLEGG_ETTER_VURDERING.md:66` | `511` |
| 1224 | `64` | Results H1, Haiku 4.5 items after reliable-knowledge cutoff | `docs/TILLEGG_ETTER_VURDERING.md:74` | `64` |
| 1225 | `36` | Results H1, Sonnet 4.6 items after reliable-knowledge cutoff | `docs/TILLEGG_ETTER_VURDERING.md:75` | `36` |
| 1226 | `1` | Results H1, Opus 5.5 items after reliable-knowledge cutoff | `docs/TILLEGG_ETTER_VURDERING.md:76` | `1` |
| 1227 | `45.8` | Results H2, Sonnet 4.6 interval lower bound | `docs/TILLEGG_ETTER_VURDERING.md:91` | `45,8` |
| 1228 | `31.4` | Results H2, Opus 5.5 interval lower bound | `docs/TILLEGG_ETTER_VURDERING.md:92` | `31,4` |
| 1229 | `50` | Results H2, both intervals include 50% | `docs/TILLEGG_ETTER_VURDERING.md:91` | `50` |
| 1230 | `5.7` | Results H3, Sonnet 4.6 largest Nynorsk disadvantage ruled out | `docs/TILLEGG_ETTER_VURDERING.md:107` | `5,7` |
| 1231 | `3.7` | Results H3, NB-Llama 8B largest Nynorsk disadvantage ruled out | `docs/TILLEGG_ETTER_VURDERING.md:109` | `3,7` |
| 1232 | `2024` | Limitations (iii), Haiku 4.5 stated end of knowledge (year) | `docs/TILLEGG_ETTER_VURDERING.md:125` | `2024` |
| 1233 | `69` | Limitations (iii), Haiku 4.5 answers with that statement | `docs/TILLEGG_ETTER_VURDERING.md:125` | `69` |
| 1234 | `2025` | Limitations (iii), Sonnet 4.6 «early 2025» | `docs/TILLEGG_ETTER_VURDERING.md:126` | `2025` |
| 1235 | `2` | Limitations (iii), Sonnet 4.6 answers with «early 2025» | `docs/TILLEGG_ETTER_VURDERING.md:126` | `2` |
| 1236 | `2025` | Limitations (iii), Sonnet 4.6 «July 2025» | `docs/TILLEGG_ETTER_VURDERING.md:126` | `2025` |
| 1237 | `1` | Limitations (iii), Sonnet 4.6 answers with «July 2025» | `docs/TILLEGG_ETTER_VURDERING.md:126` | `1` |
| 1238 | `16384` | Limitations (x), Opus 5.5 token limit | `docs/RUN_PROTOCOL.md:73` | `16384` |
| 1239 | `1024` | Limitations (x), token limit other models | `docs/RUN_PROTOCOL.md:72` | `1024` |
| 1240 | `0` | Limitations (x), temperature other models | `docs/RUN_PROTOCOL.md:72` | `0` |
| 1241 | `37` | Limitations (xi), lock-4 check items in primary set | `docs/TILLEGG_ETTER_VURDERING.md:115` | `37` |
| 1242 | `40` | Limitations (xi), lock-4 check items | `docs/TILLEGG_ETTER_VURDERING.md:115` | `40` |
| 1243 | `95` | Limitations (xi), confidence level | `docs/TILLEGG_ETTER_VURDERING.md:116` | `95` |
| 1244 | `9.5` | Limitations (xi), upper bound for a wrong key | `docs/TILLEGG_ETTER_VURDERING.md:116` | `9,5` |
| 1245 | `80` | Limitations (xi), unchecked items at the upper bound | `docs/TILLEGG_ETTER_VURDERING.md:116` | `80` |
| 1246 | `843` | Limitations (xi), unchecked primary items | `docs/TILLEGG_ETTER_VURDERING.md:116` | `843` |
| 1247 | `7` | Limitations (xi), flagged items in S3 | `docs/TILLEGG_ETTER_VURDERING.md:117` | `7` |
| 1248 | `876` | Discussion, interpretable answers Opus 5.5 | `docs/TILLEGG_ETTER_VURDERING.md:58` | `876` |
| 1249 | `771` | Discussion, interpretable answers Sonnet 4.6 | `docs/TILLEGG_ETTER_VURDERING.md:57` | `771` |
| 1250 | `880` | Discussion, primary items | `docs/TILLEGG_ETTER_VURDERING.md:58` | `880` |
| 1251 | `6.5` | Discussion, outdated Opus 5.5 and Sonnet 4.6 | `docs/RESULTS.md:107` | `6,5` |
| 1252 | `four` | Appendix B, all four classes per model | `docs/PREREG_TILLEGG.md:68` | `four` |
| 1253 | `17` | AI statement, setting read (day) | `docs/TRENINGSINNSTILLING.md:8` | `17` |
| 1254 | `2026` | AI statement, setting read (year) | `docs/TRENINGSINNSTILLING.md:8` | `2026` |
| 1255 | `10` | AI statement, setting read (hour) | `docs/TRENINGSINNSTILLING.md:8` | `10` |
| 1256 | `48` | AI statement, setting read (minute) | `docs/TRENINGSINNSTILLING.md:8` | `48` |
| 1257 | `16` | AI statement, sessions from | `docs/TRENINGSINNSTILLING.md:9` | `16` |
| 1258 | `17` | AI statement, sessions to | `docs/TRENINGSINNSTILLING.md:9` | `17` |
| 1259 | `2026` | AI statement, sessions year | `docs/TRENINGSINNSTILLING.md:9` | `2026` |
| 1260 | `17` | AI statement, setting off (day) | `docs/TRENINGSINNSTILLING.md:11` | `17` |
| 1261 | `2026` | AI statement, setting off (year) | `docs/TRENINGSINNSTILLING.md:11` | `2026` |
| 1262 | `13` | AI statement, setting off (hour) | `docs/TRENINGSINNSTILLING.md:11` | `13` |
| 1263 | `26` | AI statement, setting off (minute) | `docs/TRENINGSINNSTILLING.md:11` | `26` |
| 1264 | `2025` | AI statement, Haiku 4.5 cutoff | `docs/TRENINGSINNSTILLING.md:47` | `2025` |
| 1265 | `2026` | AI statement, Sonnet 4.6 cutoff | `docs/TRENINGSINNSTILLING.md:47` | `2026` |
| 1266 | `2026` | AI statement, Opus 5.5 cutoff | `docs/TRENINGSINNSTILLING.md:48` | `2026` |
| 1267 | `49` | Scoring, validation, edge cases | `docs/PREREG_TILLEGG.md:148` | `49` |
| 1268 | `800` | Scoring, validation, synthetic answers | `docs/PREREG_TILLEGG.md:151` | `800` |
| 1269 | `916` | Scoring, validation, dry run main items (numerator) | `docs/PREREG_TILLEGG.md:154` | `916` |
| 1270 | `916` | Scoring, validation, dry run main items (denominator) | `docs/PREREG_TILLEGG.md:154` | `916` |
| 1271 | `400` | Scoring, validation, dry run H3 questions (numerator) | `docs/PREREG_TILLEGG.md:154` | `400` |
| 1272 | `400` | Scoring, validation, dry run H3 questions (denominator) | `docs/PREREG_TILLEGG.md:154` | `400` |
| 1273 | `4.0` | Data availability, Zenodo licence CC BY 4.0 | `docs/OFFENTLIGE_OPPSLAG.md:15` | `4.0` |
| 1274 | `916` | Abstract, number of items | `docs/PREREG.md:7` | `916` |
| 1275 | `five` | Abstract, five models of the first run | `docs/RESULTS.md:539` | `fem` |
| 1276 | `46.7` | Abstract, first run, correct Opus 5.5 | `docs/RESULTS.md:108` | `46,7` |
| 1277 | `40.2` | Abstract, first run, correct Sonnet 4.6 | `docs/RESULTS.md:107` | `40,2` |
| 1278 | `880` | Abstract, primary set | `docs/PREREG_TILLEGG.md:58` | `880` |
| 1279 | `eight` | Abstract, second run, models analysed | `docs/V2_KJORELOGG.md:163` | `åtte` |
| 1280 | `17.8` | Abstract, second run, H1 pooled d | `docs/RESULTS_V2.md:130` | `17,8` |
| 1281 | `7.7` | Abstract, second run, H1 pooled CI lower | `docs/RESULTS_V2.md:130` | `7,7` |
| 1282 | `28.9` | Abstract, second run, H1 pooled CI upper | `docs/RESULTS_V2.md:130` | `28,9` |
| 1283 | `0.0001` | Abstract, second run, H1 pooled p | `docs/RESULTS_V2.md:130` | `0,0001` |
| 1284 | `95` | Abstract, 95% interval | `docs/PREREG_V2.md:61` | `95` |
| 1285 | `one` | Abstract, S8 one target value | `docs/PREREG_V2.md:73` | `én` |
| 1286 | `3.9` | Abstract, second run, S8 pooled d | `docs/RESULTS_V2.md:159` | `3,9` |
| 1287 | `$-$3.6` | Abstract, second run, S8 pooled CI lower | `docs/RESULTS_V2.md:159` | `-3,6` |
| 1288 | `12.7` | Abstract, second run, S8 pooled CI upper | `docs/RESULTS_V2.md:159` | `12,7` |
| 1289 | `0.1754` | Abstract, second run, S8 pooled p | `docs/RESULTS_V2.md:159` | `0,1754` |
| 1290 | `0` | Abstract, S8 interval contains 0 (null value of H1) | `docs/PREREG_V2.md:236` | `0` |
| 1291 | `56.1` | Abstract, second run, H2 pooled s | `docs/RESULTS_V2.md:180` | `56,1` |
| 1292 | `46.6` | Abstract, second run, H2 pooled CI lower | `docs/RESULTS_V2.md:180` | `46,6` |
| 1293 | `65.0` | Abstract, second run, H2 pooled CI upper | `docs/RESULTS_V2.md:180` | `65,0` |
| 1294 | `0.5` | Abstract, second run, H2 pooled reference 0.5 | `docs/RESULTS_V2.md:180` | `0,5` |
| 1295 | `$-$0.4` | Abstract, second run, H3 pooled D | `docs/RESULTS_V2.md:194` | `-0,4` |
| 1296 | `$-$1.1` | Abstract, second run, H3 pooled CI lower | `docs/RESULTS_V2.md:194` | `-1,1` |
| 1297 | `0.3` | Abstract, second run, H3 pooled CI upper | `docs/RESULTS_V2.md:194` | `0,3` |
| 1298 | `94.0` | Abstract, first run, uninterpretable Haiku 4.5 | `docs/RESULTS.md:106` | `94,0` |
| 1299 | `93.1` | Abstract, second run, uninterpretable Haiku 4.5 | `docs/RESULTS_V2.md:63` | `93,1` |
| 1300 | `2.0` | Second run, Zenodo version 2.0 | `docs/OFFENTLIGE_OPPSLAG.md:14` | `2.0` |
| 1301 | `13:53:28` | Second run, version 2.0 published (time) | `docs/OFFENTLIGE_OPPSLAG.md:14` | `13:53:28` |
| 1302 | `17` | Second run, version 2.0 published (day) | `docs/OFFENTLIGE_OPPSLAG.md:14` | `17` |
| 1303 | `2026` | Second run, version 2.0 published (year) | `docs/OFFENTLIGE_OPPSLAG.md:14` | `2026` |
| 1304 | `13:54:47` | Second run, pilot start | `docs/V2_KJORELOGG.md:8` | `13:54:47` |
| 1305 | `three` | Second run, runs, Gemma 4 three runs | `docs/V2_KJORELOGG.md:31` | `3` |
| 1306 | `1` | Second run, runs, run 1 primary | `docs/PREREG_V2.md:184` | `1` |
| 1307 | `eight` | Second run, runs, eight remaining models | `docs/V2_KJORELOGG.md:163` | `åtte` |
| 1308 | `916` | Second run, runs, main task items | `docs/V2_KJORELOGG.md:119` | `916` |
| 1309 | `880` | Second run, runs, H3 pairs | `docs/RESULTS_V2.md:195` | `880` |
| 1310 | `1760` | Second run, runs, H3 questions | `docs/V2_KJORELOGG.md:120` | `1760` |
| 1311 | `0` | Second run, runs, temperature 0 | `docs/PREREG_V2.md:158` | `0` |
| 1312 | `16384` | Second run, runs, API max tokens | `docs/PREREG_V2.md:158` | `16 384` |
| 1313 | `1024` | Second run, runs, local max tokens | `docs/PREREG_V2.md:160` | `1 024` |
| 1314 | `3` | Second run, runs, final errors NorMistral main | `docs/V2_KJORELOGG.md:146` | `3` |
| 1315 | `4` | Second run, runs, final errors NorMistral H3 | `docs/V2_KJORELOGG.md:147` | `4` |
| 1316 | `1` | Second run, runs, truncated answers in run 1 | `docs/V2_KJORELOGG.md:131` | `1` |
| 1317 | `349` | Second run, runs, truncated Gemma 4 26B | `docs/V2_KJORELOGG.md:131` | `349` |
| 1318 | `297` | Second run, runs, truncated NB-Llama 8B | `docs/V2_KJORELOGG.md:143` | `297` |
| 1319 | `30.35` | Second run, runs, API cost including pilot | `docs/V2_KJORELOGG.md:154` | `30,35` |
| 1320 | `880` | Second run, primary measures, items | `docs/RESULTS_V2.md:64` | `880` |
| 1321 | `96` | Second run, primary measures, series | `docs/RESULTS_V2.md:64` | `96` |
| 1322 | `45.1` | Second run, primary measures, correct opus45 | `docs/RESULTS_V2.md:64` | `45,1` |
| 1323 | `43.9` | Second run, primary measures, correct opus46 | `docs/RESULTS_V2.md:65` | `43,9` |
| 1324 | `39.5` | Second run, primary measures, correct sonnet | `docs/RESULTS_V2.md:66` | `39,5` |
| 1325 | `11.7` | Second run, primary measures, correct gemma31 | `docs/RESULTS_V2.md:68` | `11,7` |
| 1326 | `8.5` | Second run, primary measures, correct nbllama | `docs/RESULTS_V2.md:69` | `8,5` |
| 1327 | `7.6` | Second run, primary measures, correct gemma26 | `docs/RESULTS_V2.md:67` | `7,6` |
| 1328 | `0.5` | Second run, primary measures, correct haiku | `docs/RESULTS_V2.md:63` | `0,5` |
| 1329 | `0.0` | Second run, primary measures, correct normistral | `docs/RESULTS_V2.md:70` | `0,0` |
| 1330 | `93.1` | Second run, primary measures, uninterpretable haiku | `docs/RESULTS_V2.md:63` | `93,1` |
| 1331 | `99.8` | Second run, primary measures, uninterpretable normistral | `docs/RESULTS_V2.md:70` | `99,8` |
| 1332 | `68.6` | Second run, primary measures, uninterpretable nbllama | `docs/RESULTS_V2.md:69` | `68,6` |
| 1333 | `38.4` | Second run, primary measures, uninterpretable gemma26 | `docs/RESULTS_V2.md:67` | `38,4` |
| 1334 | `81.6` | Second run, primary measures, wrong gemma31 | `docs/RESULTS_V2.md:68` | `81,6` |
| 1335 | `0` | Second run, H1 decision rule, H0 d <= 0 | `docs/PREREG_V2.md:236` | `0` |
| 1336 | `0.05` | Second run, H1 decision rule, alpha | `docs/PREREG_V2.md:236` | `0,05` |
| 1337 | `30` | Second run, H1 decision rule, pooled minimum interpretable after | `docs/PREREG_V2.md:237` | `30` |
| 1338 | `20` | Second run, H1 decision rule, pooled minimum series | `docs/PREREG_V2.md:237` | `20` |
| 1339 | `30` | Second run, H1 decision rule, per-model minimum interpretable | `docs/PREREG_V2.md:239` | `30` |
| 1340 | `5` | Second run, H1 decision rule, per-model minimum series after | `docs/PREREG_V2.md:239` | `5` |
| 1341 | `95` | Second run, H1 decision rule, 95% interval | `docs/PREREG_V2.md:289` | `95` |
| 1342 | `10` | Second run, H1 decision rule, smallest effect of interest H1 | `docs/PREREG_V2.md:283` | `10` |
| 1343 | `one` | Second run, H1 decision rule, S8 translation one value | `docs/PREREG_V2.md:73` | `én` |
| 1344 | `five` | Second run, H1 results, five H1 models | `docs/AVVIK_V2.md:40` | `fem` |
| 1345 | `115` | Second run, H1 results, pooled n after | `docs/RESULTS_V2.md:130` | `115` |
| 1346 | `55` | Second run, H1 results, pooled series after | `docs/RESULTS_V2.md:130` | `55` |
| 1347 | `1877` | Second run, H1 results, pooled n before | `docs/RESULTS_V2.md:130` | `1877` |
| 1348 | `17.8` | Second run, H1 results, pooled d | `docs/RESULTS_V2.md:130` | `17,8` |
| 1349 | `7.7` | Second run, H1 results, pooled CI lower | `docs/RESULTS_V2.md:130` | `7,7` |
| 1350 | `28.9` | Second run, H1 results, pooled CI upper | `docs/RESULTS_V2.md:130` | `28,9` |
| 1351 | `0.0001` | Second run, H1 results, pooled p | `docs/RESULTS_V2.md:130` | `0,0001` |
| 1352 | `95` | Second run, H1 results, 95% interval | `docs/PREREG_V2.md:61` | `95` |
| 1353 | `one` | Second run, H1 results, S8 one target value | `docs/PREREG_V2.md:73` | `én` |
| 1354 | `3.9` | Second run, H1 results, S8 pooled d | `docs/RESULTS_V2.md:159` | `3,9` |
| 1355 | `$-$3.6` | Second run, H1 results, S8 pooled CI lower | `docs/RESULTS_V2.md:159` | `-3,6` |
| 1356 | `12.7` | Second run, H1 results, S8 pooled CI upper | `docs/RESULTS_V2.md:159` | `12,7` |
| 1357 | `0.1754` | Second run, H1 results, S8 pooled p | `docs/RESULTS_V2.md:159` | `0,1754` |
| 1358 | `0` | Second run, H1 results, S8 interval contains 0 | `docs/PREREG_V2.md:236` | `0` |
| 1359 | `34.2` | Second run, H1 results, Opus 4.6 d | `docs/RESULTS_V2.md:133` | `34,2` |
| 1360 | `17.5` | Second run, H1 results, Opus 4.6 CI lower | `docs/RESULTS_V2.md:133` | `17,5` |
| 1361 | `50.9` | Second run, H1 results, Opus 4.6 CI upper | `docs/RESULTS_V2.md:133` | `50,9` |
| 1362 | `0.0001` | Second run, H1 results, Opus 4.6 p | `docs/RESULTS_V2.md:133` | `0,0001` |
| 1363 | `13.2` | Second run, H1 results, Gemma 4 31B d | `docs/RESULTS_V2.md:135` | `13,2` |
| 1364 | `4.4` | Second run, H1 results, Gemma 4 31B CI lower | `docs/RESULTS_V2.md:135` | `4,4` |
| 1365 | `23.2` | Second run, H1 results, Gemma 4 31B CI upper | `docs/RESULTS_V2.md:135` | `23,2` |
| 1366 | `0.0007` | Second run, H1 results, Gemma 4 31B p | `docs/RESULTS_V2.md:135` | `0,0007` |
| 1367 | `7.5` | Second run, H1 results, S8 Opus 4.6 d | `docs/RESULTS_V2.md:162` | `7,5` |
| 1368 | `$-$4.9` | Second run, H1 results, S8 Opus 4.6 CI lower | `docs/RESULTS_V2.md:162` | `-4,9` |
| 1369 | `21.8` | Second run, H1 results, S8 Opus 4.6 CI upper | `docs/RESULTS_V2.md:162` | `21,8` |
| 1370 | `0.1347` | Second run, H1 results, S8 Opus 4.6 p | `docs/RESULTS_V2.md:162` | `0,1347` |
| 1371 | `4.0` | Second run, H1 results, S8 Gemma 4 31B d | `docs/RESULTS_V2.md:164` | `4,0` |
| 1372 | `$-$2.2` | Second run, H1 results, S8 Gemma 4 31B CI lower | `docs/RESULTS_V2.md:164` | `-2,2` |
| 1373 | `11.6` | Second run, H1 results, S8 Gemma 4 31B CI upper | `docs/RESULTS_V2.md:164` | `11,6` |
| 1374 | `0.1236` | Second run, H1 results, S8 Gemma 4 31B p | `docs/RESULTS_V2.md:164` | `0,1236` |
| 1375 | `0` | Second run, H1 results, Haiku 4.5 interpretable after | `docs/RESULTS_V2.md:131` | `0` |
| 1376 | `6` | Second run, H1 results, Opus 4.5 interpretable after | `docs/RESULTS_V2.md:132` | `6` |
| 1377 | `15` | Second run, H1 results, Gemma 4 26B interpretable after | `docs/RESULTS_V2.md:134` | `15` |
| 1378 | `7.72` | Second run, H1 results, earlier differing values after (lowest) | `docs/RESULTS_V2.md:173` | `7,72` |
| 1379 | `9.61` | Second run, H1 results, earlier differing values after (highest) | `docs/RESULTS_V2.md:171` | `9,61` |
| 1380 | `6.20` | Second run, H1 results, earlier differing values before (lowest) | `docs/RESULTS_V2.md:171` | `6,20` |
| 1381 | `6.27` | Second run, H1 results, earlier differing values before (highest) | `docs/RESULTS_V2.md:170` | `6,27` |
| 1382 | `one` | Second run, interpretable around cutoff, scorer definition | `src/norregel/score_v2.py:22` | `one` |
| 1383 | `56` | Second run, interpretable around cutoff, Haiku 4.5 uninterpretable after (all) | `docs/RESULTS_V2.md:398` | `56` |
| 1384 | `471` | Second run, interpretable around cutoff, Haiku 4.5 uninterpretable before | `docs/RESULTS_V2.md:398` | `471` |
| 1385 | `511` | Second run, interpretable around cutoff, Haiku 4.5 items before | `docs/RESULTS_V2.md:398` | `511` |
| 1386 | `30` | Second run, interpretable around cutoff, opus45 uninterpretable after | `docs/RESULTS_V2.md:399` | `30` |
| 1387 | `36` | Second run, interpretable around cutoff, opus45 items after | `docs/RESULTS_V2.md:399` | `36` |
| 1388 | `39` | Second run, interpretable around cutoff, opus45 uninterpretable before | `docs/RESULTS_V2.md:399` | `39` |
| 1389 | `531` | Second run, interpretable around cutoff, opus45 items before | `docs/RESULTS_V2.md:399` | `531` |
| 1390 | `1` | Second run, interpretable around cutoff, opus46 uninterpretable after | `docs/RESULTS_V2.md:400` | `1` |
| 1391 | `36` | Second run, interpretable around cutoff, opus46 items after | `docs/RESULTS_V2.md:400` | `36` |
| 1392 | `3` | Second run, interpretable around cutoff, opus46 uninterpretable before | `docs/RESULTS_V2.md:400` | `3` |
| 1393 | `531` | Second run, interpretable around cutoff, opus46 items before | `docs/RESULTS_V2.md:400` | `531` |
| 1394 | `49` | Second run, interpretable around cutoff, gemma26 uninterpretable after | `docs/RESULTS_V2.md:401` | `49` |
| 1395 | `64` | Second run, interpretable around cutoff, gemma26 items after | `docs/RESULTS_V2.md:401` | `64` |
| 1396 | `185` | Second run, interpretable around cutoff, gemma26 uninterpretable before | `docs/RESULTS_V2.md:401` | `185` |
| 1397 | `503` | Second run, interpretable around cutoff, gemma26 items before | `docs/RESULTS_V2.md:401` | `503` |
| 1398 | `5` | Second run, interpretable around cutoff, gemma31 uninterpretable after | `docs/RESULTS_V2.md:402` | `5` |
| 1399 | `64` | Second run, interpretable around cutoff, gemma31 items after | `docs/RESULTS_V2.md:402` | `64` |
| 1400 | `4` | Second run, interpretable around cutoff, gemma31 uninterpretable before | `docs/RESULTS_V2.md:402` | `4` |
| 1401 | `503` | Second run, interpretable around cutoff, gemma31 items before | `docs/RESULTS_V2.md:402` | `503` |
| 1402 | `287` | Second run, H2, pooled outdated | `docs/RESULTS_V2.md:180` | `287` |
| 1403 | `33` | Second run, H2, pooled series | `docs/RESULTS_V2.md:180` | `33` |
| 1404 | `56.1` | Second run, H2, pooled s | `docs/RESULTS_V2.md:180` | `56,1` |
| 1405 | `46.6` | Second run, H2, pooled CI lower | `docs/RESULTS_V2.md:180` | `46,6` |
| 1406 | `65.0` | Second run, H2, pooled CI upper | `docs/RESULTS_V2.md:180` | `65,0` |
| 1407 | `0.5` | Second run, H2, pooled pooled interval vs 0.5 | `docs/RESULTS_V2.md:180` | `0,5` |
| 1408 | `30` | Second run, H2, per-model minimum outdated | `docs/PREREG_V2.md:247` | `30` |
| 1409 | `0.5` | Second run, H2, Opus 4.5 above 0.5 | `docs/RESULTS_V2.md:182` | `0,5` |
| 1410 | `65.7` | Second run, H2, Opus 4.5 s | `docs/RESULTS_V2.md:182` | `65,7` |
| 1411 | `50.5` | Second run, H2, Opus 4.5 CI lower | `docs/RESULTS_V2.md:182` | `50,5` |
| 1412 | `81.0` | Second run, H2, Opus 4.5 CI upper | `docs/RESULTS_V2.md:182` | `81,0` |
| 1413 | `0.5` | Second run, H2, others contain 0.5 | `docs/RESULTS_V2.md:183` | `0,5` |
| 1414 | `173` | Second run, H3, pooled b | `docs/RESULTS_V2.md:194` | `173` |
| 1415 | `146` | Second run, H3, pooled c | `docs/RESULTS_V2.md:194` | `146` |
| 1416 | `7040` | Second run, H3, pooled pairs | `docs/RESULTS_V2.md:194` | `7040` |
| 1417 | `$-$0.4` | Second run, H3, pooled D | `docs/RESULTS_V2.md:194` | `-0,4` |
| 1418 | `$-$1.1` | Second run, H3, pooled CI lower | `docs/RESULTS_V2.md:194` | `-1,1` |
| 1419 | `0.3` | Second run, H3, pooled CI upper | `docs/RESULTS_V2.md:194` | `0,3` |
| 1420 | `0.1495` | Second run, H3, pooled p | `docs/RESULTS_V2.md:194` | `0,1495` |
| 1421 | `1` | Second run, H3, smallest effect of interest H3 | `docs/PREREG_V2.md:283` | `1` |
| 1422 | `11` | Second run, H3, haiku b | `docs/RESULTS_V2.md:195` | `11` |
| 1423 | `0` | Second run, H3, haiku c | `docs/RESULTS_V2.md:195` | `0` |
| 1424 | `0.0005` | Second run, H3, haiku p | `docs/RESULTS_V2.md:195` | `0,0005` |
| 1425 | `59` | Second run, H3, nbllama b | `docs/RESULTS_V2.md:201` | `59` |
| 1426 | `18` | Second run, H3, nbllama c | `docs/RESULTS_V2.md:201` | `18` |
| 1427 | `39` | Second run, H3, sonnet b | `docs/RESULTS_V2.md:198` | `39` |
| 1428 | `26` | Second run, H3, sonnet c | `docs/RESULTS_V2.md:198` | `26` |
| 1429 | `0.0680` | Second run, H3, sonnet p | `docs/RESULTS_V2.md:198` | `0,0680` |
| 1430 | `16` | Second run, H3, gemma26 b | `docs/RESULTS_V2.md:199` | `16` |
| 1431 | `21` | Second run, H3, gemma26 c | `docs/RESULTS_V2.md:199` | `21` |
| 1432 | `24` | Second run, H3, opus45 b | `docs/RESULTS_V2.md:196` | `24` |
| 1433 | `35` | Second run, H3, opus45 c | `docs/RESULTS_V2.md:196` | `35` |
| 1434 | `14` | Second run, H3, opus46 b | `docs/RESULTS_V2.md:197` | `14` |
| 1435 | `26` | Second run, H3, opus46 c | `docs/RESULTS_V2.md:197` | `26` |
| 1436 | `8` | Second run, H3, gemma31 b | `docs/RESULTS_V2.md:200` | `8` |
| 1437 | `20` | Second run, H3, gemma31 c | `docs/RESULTS_V2.md:200` | `20` |
| 1438 | `2` | Second run, H3, normistral b | `docs/RESULTS_V2.md:202` | `2` |
| 1439 | `0` | Second run, H3, normistral c | `docs/RESULTS_V2.md:202` | `0` |
| 1440 | `93.4` | Second run, H3, haiku uninterpretable in H3 task | `docs/H3_UTOLKET_V2.md:7` | `93,4` |
| 1441 | `68.3` | Second run, H3, nbllama uninterpretable in H3 task | `docs/H3_UTOLKET_V2.md:13` | `68,3` |
| 1442 | `12.6` | Second run, H3, sonnet uninterpretable in H3 task | `docs/H3_UTOLKET_V2.md:10` | `12,6` |
| 1443 | `37.3` | Second run, H3, gemma26 uninterpretable in H3 task | `docs/H3_UTOLKET_V2.md:11` | `37,3` |
| 1444 | `8.4` | Second run, H3, opus45 uninterpretable in H3 task | `docs/H3_UTOLKET_V2.md:8` | `8,4` |
| 1445 | `0.3` | Second run, H3, opus46 uninterpretable in H3 task | `docs/H3_UTOLKET_V2.md:9` | `0,3` |
| 1446 | `1.4` | Second run, H3, gemma31 uninterpretable in H3 task | `docs/H3_UTOLKET_V2.md:12` | `1,4` |
| 1447 | `99.7` | Second run, H3, normistral uninterpretable in H3 task | `docs/H3_UTOLKET_V2.md:14` | `99,7` |
| 1448 | `11` | Second run, H3, Haiku 4.5 discordant pairs | `docs/RESULTS_V2.md:195` | `11` |
| 1449 | `three` | Deviations, second run, A-V2-9 three runs | `docs/PREREG_V2.md:178` | `3` |
| 1450 | `170567` | Deviations, second run, A-V2-9 thinking tokens Gemma 4 26B | `docs/V2_KJORELOGG.md:30` | `170 567` |
| 1451 | `26924` | Deviations, second run, A-V2-9 thinking tokens Gemma 4 31B | `docs/V2_KJORELOGG.md:31` | `26 924` |
| 1452 | `2.0` | Deviations, second run, errata to version 2.0 | `docs/OFFENTLIGE_OPPSLAG.md:14` | `2.0` |
| 1453 | `45.1` | Discussion, second run correct opus45 | `docs/RESULTS_V2.md:64` | `45,1` |
| 1454 | `43.9` | Discussion, second run correct opus46 | `docs/RESULTS_V2.md:65` | `43,9` |
| 1455 | `39.5` | Discussion, second run correct sonnet | `docs/RESULTS_V2.md:66` | `39,5` |
| 1456 | `one` | Discussion, S8 one target value | `docs/PREREG_V2.md:73` | `én` |
| 1457 | `$-$3.6` | Discussion, S8 CI lower | `docs/RESULTS_V2.md:159` | `-3,6` |
| 1458 | `12.7` | Discussion, S8 CI upper | `docs/RESULTS_V2.md:159` | `12,7` |
| 1459 | `0` | Discussion, S8 interval contains 0 | `docs/PREREG_V2.md:236` | `0` |
| 1460 | `0` | Discussion, S8 interval reaches 0 | `docs/PREREG_V2.md:236` | `0` |
| 1461 | `10` | Discussion, smallest effect of interest H1 | `docs/PREREG_V2.md:283` | `10` |
| 1462 | `0.5` | Discussion, H2 pooled contains 0.5 | `docs/RESULTS_V2.md:180` | `0,5` |
| 1463 | `2.0` | Data availability, Zenodo version 2.0 DOI | `docs/OFFENTLIGE_OPPSLAG.md:14` | `2.0` |
| 1464 | `2.0` | Data availability, version 2.0 contents | `docs/OFFENTLIGE_OPPSLAG.md:14` | `2.0` |
| 1465 | `2.1` | Data availability, results in version 2.1 | `docs/OFFENTLIGE_OPPSLAG.md:15` | `2.1` |
| 1466 | `2.1` | Data availability, errata to version 2.1 | `docs/OFFENTLIGE_OPPSLAG.md:15` | `2.1` |
| 1467 | `2.1` | Data availability, supplement in version 2.1 | `docs/OFFENTLIGE_OPPSLAG.md:15` | `2.1` |
| 1468 | `17` | AI statement, review by language model (day) | `docs/vurderinger/FAGFELLEVURDERING.md:1` | `17` |
| 1469 | `2026` | AI statement, review by language model (year) | `docs/vurderinger/FAGFELLEVURDERING.md:1` | `2026` |
| 1470 | `13:26:30` | AI statement, setting read as off | `docs/TRENINGSINNSTILLING.md:12` | `13:26:30` |
| 1471 | `2025` | AI statement, second run Gemma 4 cutoff | `docs/PREREG_V2.md:118` | `2025` |
| 1472 | `2026` | AI statement, second run Sonnet 4.6 cutoff | `docs/PREREG_V2.md:114` | `2026` |
| 1473 | `5` | Table v2 models caption, PREREG_V2 section 5 | `docs/PREREG_V2.md:103` | `5` |
| 1474 | `1` | Table v2 primary caption, run 1 | `docs/PREREG_V2.md:184` | `1` |
| 1475 | `95` | Table v2 H1 caption, 95% interval | `docs/PREREG_V2.md:61` | `95` |
| 1476 | `30` | Table v2 H1 caption, minimum 30 | `docs/PREREG_V2.md:239` | `30` |
| 1477 | `95` | Table v2 H1 header, 95% interval | `docs/PREREG_V2.md:61` | `95` |
| 1478 | `one` | Table v2 interpretable caption, scorer definition | `src/norregel/score_v2.py:22` | `one` |
| 1479 | `95` | Table v2 H2 caption, 95% interval | `docs/PREREG_V2.md:61` | `95` |
| 1480 | `95` | Table v2 H2 header, 95% interval | `docs/PREREG_V2.md:61` | `95` |
| 1481 | `0.5` | Table v2 H2 header, interval vs 0.5 | `docs/PREREG_V2.md:250` | `0,5` |
| 1482 | `95` | Table v2 H3 caption, 95% interval | `docs/PREREG_V2.md:61` | `95` |
| 1483 | `1` | Table v2 H3 caption, run 1 | `docs/H3_UTOLKET_V2.md:1` | `1` |
| 1484 | `95` | Table v2 H3 header, 95% interval | `docs/PREREG_V2.md:61` | `95` |
| 1485 | `880` | Abstract, Haiku 4.5 answers, primary set, first run | `docs/RESULTS.md:106` | `880` |
| 1486 | `880` | Abstract, Haiku 4.5 answers, primary set, second run | `docs/RESULTS_V2.md:63` | `880` |
| 1487 | `93.4` | Abstract, Haiku 4.5 uninterpretable in H3 task | `docs/H3_UTOLKET_V2.md:7` | `93,4` |
| 1488 | `1760` | Abstract, Haiku 4.5 answers in H3 task | `docs/H3_UTOLKET_V2.md:7` | `1760` |
| 1489 | `880` | Results, primary measures, answers per model | `docs/RESULTS.md:106` | `880` |
| 1490 | `880` | Limitations (vii), Haiku 4.5 answers on primary set | `docs/RESULTS.md:106` | `880` |
| 1491 | `1` | Second run, runs, final errors in run 1 | `docs/V2_KJORELOGG.md:146` | `1` |
| 1492 | `1` | Second run, runs, final error in the control run | `docs/V2_KJORELOGG.md:148` | `1` |
| 1493 | `100` | Second run, runs, control run items | `docs/V2_KJORELOGG.md:148` | `100` |
| 1494 | `10` | Second run, runs, truncated NorMistral 7B | `docs/V2_KJORELOGG.md:146` | `10` |
| 1495 | `8` | Second run, runs, truncated Gemma 4 31B | `docs/V2_KJORELOGG.md:137` | `8` |
| 1496 | `880` | Second run, primary measures, answers per model | `docs/RESULTS_V2.md:63` | `880` |
| 1497 | `<0.0001` | Second run, H3, nbllama p (below 0.0001) | `docs/RESULTS_V2.md:201` | `0,0000` |
| 1498 | `1760` | Second run, H3, answers per model in the H3 task | `docs/H3_UTOLKET_V2.md:7` | `1760` |
| 1499 | `105` | Data availability, pull request 105 | `docs/OFFENTLIGE_OPPSLAG.md:196` | `105` |
| 1500 | `16` | AI statement, items.jsonl first commit (day) | `docs/TRENINGSINNSTILLING.md:56` | `16` |
| 1501 | `2026` | AI statement, items.jsonl first commit (year) | `docs/TRENINGSINNSTILLING.md:56` | `2026` |
| 1502 | `12:04:29` | AI statement, items.jsonl first commit (UTC) | `docs/TRENINGSINNSTILLING.md:56` | `12:04:29` |
| 1503 | `12:11:04` | AI statement, items_h3.jsonl first commit (UTC) | `docs/TRENINGSINNSTILLING.md:57` | `12:11:04` |
| 1504 | `17` | AI statement, items_h3_v2.jsonl first commit (day) | `docs/TRENINGSINNSTILLING.md:58` | `17` |
| 1505 | `2026` | AI statement, items_h3_v2.jsonl first commit (year) | `docs/TRENINGSINNSTILLING.md:58` | `2026` |
| 1506 | `12:17:14` | AI statement, items_h3_v2.jsonl first commit (UTC) | `docs/TRENINGSINNSTILLING.md:58` | `12:17:14` |
| 1507 | `10:48:43` | AI statement, first reading (time) | `docs/TRENINGSINNSTILLING.md:8` | `10:48:43` |
| 1508 | `17` | AI statement, first reading (day) | `docs/TRENINGSINNSTILLING.md:8` | `17` |
| 1509 | `2026` | AI statement, first reading (year) | `docs/TRENINGSINNSTILLING.md:8` | `2026` |
| 1510 | `10:48:43` | AI statement, readings on (first) | `docs/TRENINGSINNSTILLING.md:8` | `10:48:43` |
| 1511 | `13:26:19` | AI statement, readings on (second) | `docs/TRENINGSINNSTILLING.md:10` | `13:26:19` |
| 1512 | `13:26:19` | AI statement, read as still on | `docs/TRENINGSINNSTILLING.md:10` | `13:26:19` |
| 1513 | `10.5281/zenodo.23422303` | DOI 10.5281/zenodo.23422303 | `docs/OFFENTLIGE_OPPSLAG.md:11` | `10.5281/zenodo.23422303` |
| 1514 | `10.5281/zenodo.23432124` | DOI 10.5281/zenodo.23432124 | `docs/OFFENTLIGE_OPPSLAG.md:12` | `10.5281/zenodo.23432124` |
| 1515 | `10.5281/zenodo.23434782` | DOI 10.5281/zenodo.23434782 | `docs/OFFENTLIGE_OPPSLAG.md:13` | `10.5281/zenodo.23434782` |
| 1516 | `10.5281/zenodo.23437444` | DOI 10.5281/zenodo.23437444 | `docs/OFFENTLIGE_OPPSLAG.md:14` | `10.5281/zenodo.23437444` |
| 1517 | `10.5281/zenodo.23502580` | DOI 10.5281/zenodo.23502580 | `docs/OFFENTLIGE_OPPSLAG.md:15` | `10.5281/zenodo.23502580` |
| 1518 | `10.5281/zenodo.23422302` | DOI 10.5281/zenodo.23422302 (concept) | `docs/OFFENTLIGE_OPPSLAG.md:11` | `10.5281/zenodo.23422302` |
| 1519 | `13` | Data availability, rows at files neither on Zenodo nor in anc/ | `paper/TALLKILDER.md:9` | `13` |
| 1520 | `100` | Second run, runs, control run definition (items) | `docs/PREREG_V2.md:186` | `100` |
| 1521 | `234` | Limitations (v), items with some earlier value equal to the key | `docs/PREREG_TILLEGG.md:71` | `234` |
| 1522 | `eight` | Limitations (x), second run measured variation for eight models | `docs/V2_KJORELOGG.md:163` | `åtte` |
| 1523 | `1` | Limitations (x), same class as in run 1 (Gemma 4) | `docs/RESULTS_V2.md:367` | `1` |
| 1524 | `880` | Limitations (x), Gemma 4 primary items in runs 2 and 3 | `docs/RESULTS_V2.md:368` | `880` |
| 1525 | `2` | Limitations (x), Gemma 4 run 2 | `docs/RESULTS_V2.md:368` | `2` |
| 1526 | `3` | Limitations (x), Gemma 4 run 3 | `docs/RESULTS_V2.md:369` | `3` |
| 1527 | `100` | Limitations (x), control runs on 100 primary items | `docs/RESULTS_V2.md:366` | `100` |
| 1528 | `1` | Limitations (x), same class as in run 1 (control runs) | `docs/RESULTS_V2.md:365` | `1` |
| 1529 | `94.0` | Limitations (x), lowest same-class share (Sonnet 4.6) | `docs/RESULTS_V2.md:366` | `94,0` |
| 1530 | `100.0` | Limitations (x), highest same-class share (NB-Llama 8B) | `docs/RESULTS_V2.md:374` | `100,0` |
| 1531 | `10` | Second run, H1 results, S8 inconclusive: smallest effect of interest | `docs/PREREG_V2.md:283` | `10` |
| 1532 | `2.1` | Data availability, version list 2.1 | `docs/OFFENTLIGE_OPPSLAG.md:15` | `2.1` |
| 1533 | `7.5` | Table v2 sensitivity caption, section 7.5 | `docs/PREREG_V2.md:264` | `7.5` |
| 1534 | `95` | Table v2 sensitivity caption, 95% interval | `docs/PREREG_V2.md:61` | `95` |
| 1535 | `95` | Table v2 sensitivity header, 95% interval | `docs/PREREG_V2.md:61` | `95` |
| 1536 | `2` | Table v2 sensitivity, label S6 run 2 | `docs/RESULTS_V2.md:352` | `2` |
| 1537 | `3` | Table v2 sensitivity, label S6 run 3 | `docs/RESULTS_V2.md:353` | `3` |
| 1538 | `one` | Abstract, only one S8 sensitivity analysis | `docs/PREREG_V2.md:73` | `én` |
| 1539 | `one` | Abstract, one target value | `docs/PREREG_V2.md:73` | `én` |
| 1540 | `one` | Results H1, one target value | `docs/PREREG_V2.md:73` | `én` |
| 1541 | `one` | Limitations (xii), one target value | `docs/PREREG_V2.md:73` | `én` |
| 1542 | `one` | Discussion, only one S8 | `docs/PREREG_V2.md:73` | `én` |
| 1543 | `one` | Discussion, one target value | `docs/PREREG_V2.md:73` | `én` |
| 1544 | `17.8` | Abstract, effect falls from 17.8 | `docs/RESULTS_V2.md:130` | `17,8` |
| 1545 | `3.9` | Abstract, effect falls to 3.9 | `docs/RESULTS_V2.md:159` | `3,9` |
| 1546 | `17.8` | Results H1, effect falls from 17.8 | `docs/RESULTS_V2.md:130` | `17,8` |
| 1547 | `3.9` | Results H1, effect falls to 3.9 | `docs/RESULTS_V2.md:159` | `3,9` |
| 1548 | `0` | Table v2 sensitivity caption, interval contains 0 (null value) | `docs/PREREG_V2.md:236` | `0` |
| 1549 | `0.05` | Table v2 sensitivity caption, reject at 0.05 | `docs/PREREG_V2.md:236` | `0,05` |


==> anc/TILLEGG_ETTER_VURDERING.md <==
# Tillegg etter fagfellevurdering

**Skrevet etter fagfellevurderingen 17.10.2026. Ikke preregistrert. Alt i dette dokumentet er deskriptivt eller utforskende.** Tallene er regnet av `scripts/tillegg_vurdering.py` fra eksisterende svar og metadata; ingen modell er kjørt, ingen ny test er gjort, og ingen tall her erstatter `docs/RESULTS.md`.

Stier som `logs/`, `data/`, `docs/` og `scripts/` viser til det lokale repoet. Logg- og datafilene publiseres ikke.

## A0. Tidslinje før første modellkall

- **Zenodo v1** ble publisert 2026-10-16 16:18:04 UTC (`docs/ZENODO_DOI.md:87`), med fire filer: `PREREG.md`, `PREREG_TILLEGG.md`, `LOCK_MANIFEST.md` og `exclusions_tillegg.json`. Kjøreprotokollen og modellista var ikke med.
- **Kjøreprotokollen og modellista** ble committet lokalt i `3c554cff` 2026-10-16 16:30:44 UTC (`git log`); de ble publisert i v1.1.
- **Første logg med benchmark-items:** 2026-10-16 16:30:54 UTC (pilotforsøket med Haiku som feilet lokalt, A1). Første pilotlogg med besvarte samples: 2026-10-16 16:31:39 UTC. Første logg i hovedkjøringen: 2026-10-16 16:45:40 UTC.

## A1. Kjøringer som ikke er med i analysen

Tillegget sier «Every run is reported» (`docs/PREREG_TILLEGG.md:202`). Tabellen viser hver Inspect-logg i `logs/` som ikke er en primærlogg i `docs/RESULTS.md` avsnitt 1. For hver logg står eval-id, oppgave, modell, tid fra logghodet, status, antall samples i loggen, samples med feil, avkortede svar (`max_tokens`), og klassene etter scorer v2 for de samplene som finnes (korrekt / utdatert / feil / utolket; et sample med feil er utolket). Klassene er regnet her og teller ikke i resultatene.

Antall logger: 11.

| Logg | Eval-id | Oppgave | Modell | Start – slutt (UTC) | Status | Samples | Feil | Avkortet | Klasser (scorer v2) | Grunn (kilde) |
|---|---|---|---|---|---|---|---|---|---|---|
| `2026-10-16T16-30-54-00-00_norregel-v2_kYaVmvMoyEWbbpUSefWNzP.eval` | `LNg22yzgL6tnmcVALknvbu` | `norregel_v2` | `anthropic/claude-haiku-4-5-20251001` | 2026-10-16 16:30:54 – 2026-10-16 16:31:07 | `success` | 20 | 20 | 0 | 0 / 0 / 0 / 20 | pilotforsøk med `anthropic` 1.15.0, feilet lokalt (A1) (`docs/RUN_PROTOCOL.md:216`) |
| `2026-10-16T16-31-39-00-00_norregel-v2_hc5SKLaC8Fj2egXmqeJ5r9.eval` | `Yg6XHRqbnhBDvKXYYfGMLx` | `norregel_v2` | `anthropic/claude-haiku-4-5-20251001` | 2026-10-16 16:31:39 – 2026-10-16 16:31:45 | `success` | 20 | 0 | 0 | 0 / 0 / 1 / 19 | pilot, teller ikke i resultatene (`docs/RUN_PROTOCOL.md:165`) |
| `2026-10-16T16-32-18-00-00_norregel-v2_XvwLyTPbrgBUriu2QePBhM.eval` | `ZH2z4oQ7cferBFqEr5Divd` | `norregel_v2` | `anthropic/claude-opus-5-5` | 2026-10-16 16:32:18 – 2026-10-16 16:32:46 | `success` | 20 | 0 | 0 | 10 / 1 / 9 / 0 | pilot, teller ikke i resultatene (`docs/RUN_PROTOCOL.md:165`) |
| `2026-10-16T16-32-01-00-00_norregel-v2_SJRZPZXbbMjeAiv48gBst2.eval` | `YLSWFUWZQpPXXfJrYeA7WY` | `norregel_v2` | `anthropic/claude-sonnet-4-6` | 2026-10-16 16:32:01 – 2026-10-16 16:32:15 | `success` | 20 | 0 | 0 | 9 / 1 / 8 / 2 | pilot, teller ikke i resultatene (`docs/RUN_PROTOCOL.md:165`) |
| `2026-10-16T16-41-54-00-00_norregel-v2_GhQyFnkokYs6kVVQYezs9T.eval` | `hNtVWXSFpZ4YWGLdhwP5QC` | `norregel_v2` | `ollama/hf.co/ltg/normistral-7b-warm-instruct:Q4_K_M` | 2026-10-16 16:41:54 – 2026-10-16 16:45:09 | `success` | 20 | 0 | 1 | 0 / 0 / 0 / 20 | pilot, teller ikke i resultatene (`docs/RUN_PROTOCOL.md:165`) |
| `2026-10-16T17-52-39-00-00_norregel-v2_ZsTiPRBxiCuZuRPYcnPFNA.eval` | `WnowVs8hdsRzqxtGGZifnr` | `norregel_v2` | `ollama/nb-llama-3.1-8b-instruct-cardtmpl:latest` | 2026-10-16 17:52:39 – 2026-10-16 17:59:29 | `success` | 20 | 0 | 7 | 1 / 1 / 4 / 14 | pilot, teller ikke i resultatene (`docs/RUN_PROTOCOL.md:165`) |
| `2026-10-16T16-33-05-00-00_norregel-v2_8aGN8uLonM6ovCGBbXbcRo.eval` | `XzMgw3NsGoC836HF6eS5ma` | `norregel_v2` | `ollama/nb-llama-3.1-8b:latest` | 2026-10-16 16:33:05 – 2026-10-16 16:41:29 | `success` | 20 | 0 | 9 | 1 / 0 / 4 / 15 | pilot, teller ikke i resultatene (`docs/RUN_PROTOCOL.md:165`) |
| `2026-10-16T17-49-17-00-00_norregel-v2_VHYcxG67KpuTWcqTzcCcNW.eval` | `d8YzCK6eFeBQgv3a5H7uVH` | `norregel_v2` | `ollama/normistral-7b-warm-instruct-cardtmpl:latest` | 2026-10-16 17:49:17 – 2026-10-16 17:51:29 | `success` | 20 | 0 | 0 | 0 / 0 / 0 / 20 | pilot, teller ikke i resultatene (`docs/RUN_PROTOCOL.md:165`) |
| `2026-10-16T17-51-32-00-00_norregel-v2_2E4TXpawmMRjruvwXKEGwQ.eval` | `fAMGZTfxKbBwFTBvw8x8Y9` | `norregel_v2` | `ollama/normistral-7b-warm-instruct-cardtmpl:latest` | 2026-10-16 17:51:32 – 2026-10-16 17:51:58 | `cancelled` | 5 | 1 | 0 | 0 / 0 / 0 / 5 | avbrutt etter regelen i A4, som A5 opphevet (`AVBRUTT.md` i mappa) (`docs/RUN_PROTOCOL.md:244`) |
| `2026-10-16T16-45-40-00-00_norregel-v2_S6uZR4AUjc4XjUJNhqBz5D.eval` | `C83ajW9hV6EXBWPRk5kHFb` | `norregel_v2` | `ollama/nb-llama-3.1-8b:latest` | 2026-10-16 16:45:40 – 2026-10-16 17:42:24 | `cancelled` | 109 | 1 | 50 | 6 / 3 / 19 / 81 | forkastet før analyse, se A3 (`FORKASTET.md` i mappa) (`docs/RUN_PROTOCOL.md:236`) |
| `2026-10-17T01-12-43-00-00_norregel-v2_JXFZRTwEtxMsDPJ7XoMkKM.eval` | `9GdNHJi6vrVGaApHzLd9eX` | `norregel_v2` | `ollama/normistral-7b-warm-instruct-cardtmpl:latest` | 2026-10-17 01:12:43 – 2026-10-17 02:16:00 | `cancelled` | 92 | 1 | 3 | 0 / 0 / 0 / 92 | forsøk 1, stoppet og tatt opp igjen med `inspect eval-retry` (A6); forsøk 2 er primærloggen (`docs/RUN_PROTOCOL.md:258`) |

## A2. Serietyper, tidsspenn og serielengder

`PREREG.md` lover antall items per sett (`docs/PREREG.md:181`). Feltet `sett` i hvert item gir typen: varig (varige bestemmelser), årsserie (årsforskrifter kjedet etter tittel), G (grunnbeløpet) og navngitt (navngitte satser i skatte- og trygdeavgiftsvedtaket).

| Sett | Items (alle 916) | Items (primærsettet) | Serier (primærsettet) |
|---|---|---|---|
| varig | 265 | 235 | 48 |
| årsserie | 92 | 92 | 21 |
| G | 26 | 26 | 1 |
| navngitt | 533 | 527 | 26 |
| sum | 916 | 880 | 96 |

- **Tidsspenn, primærsettet:** gyldighetsår fra 2001 til 2026; datoene i spørsmålene fra 2001-10-30 til 2026-09-08.
- **Serielengde, primærsettet:** items per serie er minst 1, median 6,0 og høyst 26 (96 serier).
- **Versjoner i historikken:** antall daterte versjoner i seriens historikk er minst 2, median 7,0 og høyst 27.
- Historikken er den rene serien etter renhetsregel v3. Om en serie er avkortet i forhold til bestemmelsens første verdi, står ikke i item-metadataene og er ikke talt her.

## A3. Andel korrekt blant tolkbare svar, og utolket før og etter cutoff

Tolkbare svar er svar i klassene korrekt, utdatert og feil (ikke utolket). Andelene under er av de tolkbare svarene i primærsettet (880 items). Hovedmålet i `docs/RESULTS.md` er andel av alle svar.

| Modell | Tolkbare svar | Korrekt av tolkbare | Utdatert av tolkbare | Feil av tolkbare |
|---|---|---|---|---|
| Haiku 4.5 | 53 av 880 | 7,5 % | 1,9 % | 90,6 % |
| Sonnet 4.6 | 771 av 880 | 45,9 % | 7,4 % | 46,7 % |
| Opus 5.5 | 876 av 880 | 46,9 % | 6,5 % | 46,6 % |
| NB-Llama 8B | 276 av 880 | 27,2 % | 4,0 % | 68,8 % |
| NorMistral 7B | 2 av 880 | 0,0 % | 0,0 % | 100,0 % |

**H1-settet (567 items), API-modellene.** «Etter» er items med `gyldig_fra` etter modellens cutoff, som i H1. Andel utolket er av alle svar i gruppen; klassene i «etter» er tall.

| Modell | Cutoff | n etter / før | Utolket etter | Utolket før | Klasser etter (korrekt / utdatert / feil / utolket) |
|---|---|---|---|---|---|
| Haiku 4.5 | 2025-07-31 | 56 / 511 | 56 av 56 (100,0 %) | 475 av 511 (93,0 %) | 0 / 0 / 0 / 56 |
| Sonnet 4.6 | 2026-01-31 | 9 / 558 | 8 av 9 (88,9 %) | 74 av 558 (13,3 %) | 0 / 0 / 1 / 8 |
| Opus 5.5 | 2026-06-30 | 1 / 566 | 0 av 1 (0,0 %) | 4 av 566 (0,7 %) | 1 / 0 / 0 / 0 |

**Grupper under leverandørens «reliable knowledge cutoff»** (bare antall items; ingen test). Datoen er siste dag i måneden som `docs/MODELLER.md` oppgir.

| Modell | Reliable knowledge cutoff | n etter / før |
|---|---|---|
| Haiku 4.5 | 2025-02-28 (Feb 2025, `docs/MODELLER.md:26`) | 64 / 503 |
| Sonnet 4.6 | 2025-08-31 (Aug 2025, `docs/MODELLER.md:36`) | 36 / 531 |
| Opus 5.5 | 2026-06-30 (Jun 2026, `docs/MODELLER.md:45`) | 1 / 566 |

## A4. Hva intervallene utelukker

Intervallene er de tosidige 95 %-intervallene i `docs/RESULTS.md` (klyngebootstrap over serier), bortsett fra H3-intervallet fra b og c, som er nytt her. Verdier utenfor et intervall er ikke forenlige med dataene på 95 %-nivå. Det er ikke regnet noen styrke i etterkant.

**H1** (d = andel utdatert etter minus før cutoff, prosentpoeng):

- Haiku 4.5: d = 0,0 [0,0; 0,0], 56 items etter i 56 serier og 511 før; utdaterte svar: 0 etter og 0 før. Begge gruppene har null utdaterte svar, så d er 0 i hver resample; testen sammenligner 0 med 0 og sier ikke noe om H1.
- Sonnet 4.6: d = -9,1 [-13,6; -5,1], 9 items etter i 9 serier og 558 før; utdaterte svar: 0 etter og 51 før. Gruppen «etter» er under minimum (30 items fra 5 serier), og d er rapportert uten test. Med 0 utdaterte svar etter cutoff er andelen etter 0 i hver resample der gruppen finnes, så intervallet er intervallet for minus andelen utdatert før, i de resamplene der en serie med et item etter cutoff er trukket (9 998 av 10 000). Det er ikke evidens mot H1.
- Opus 5.5: d = -9,2 [-13,5; -5,6], 1 item etter i 1 serie og 566 før; utdaterte svar: 0 etter og 52 før. Gruppen «etter» er under minimum (30 items fra 5 serier), og d er rapportert uten test. Med 0 utdaterte svar etter cutoff er andelen etter 0 i hver resample der gruppen finnes, så intervallet er intervallet for minus andelen utdatert før, i de resamplene der en serie med et item etter cutoff er trukket (6 304 av 10 000). Det er ikke evidens mot H1.

**H2** (s = andel av de utdaterte svarene som er den nyeste avvikende verdien):

- Haiku 4.5: 0 utdaterte svar, under minimum (30); ingen test.
- Sonnet 4.6: s = 62,0 % [45,8; 81,4] av 50 utdaterte svar i 18 serier. Intervallet utelukker s under 45,8 % og over 81,4 %; den ensidige nedre 95 %-grensen er 48,1 %. H2 påstår s > 50 %, og 50 % ligger inne i intervallet.
- Opus 5.5: s = 50,0 % [31,4; 73,0] av 46 utdaterte svar i 19 serier. Intervallet utelukker s under 31,4 % og over 73,0 %; den ensidige nedre 95 %-grensen er 34,0 %. H2 påstår s > 50 %, og 50 % ligger inne i intervallet.

**H3** (nynorsk minus bokmål, andel korrekt, prosentpoeng; 189 par):

Det nye intervallet bruker bare b og c: et eksakt Clopper–Pearson-intervall [πL; πU] for c/(b + c), omregnet til differansen (c − b)/n = (b + c)(2π − 1)/n med n = 189, betinget på b + c. Det tar ikke hensyn til variasjon i b + c eller til at parene klynger seg i serier, og er derfor smalere enn bootstrap-intervallet fra `docs/RESULTS.md`, som står ved siden av.

| Modell | b | c | Differanse | Intervall fra b og c | Bootstrap-intervall (RESULTS) |
|---|---|---|---|---|---|
| Haiku 4.5 | 1 | 0 | -0,5 | [-0,5; 0,5] | [-1,6; 0,0] |
| Sonnet 4.6 | 9 | 3 | -3,2 | [-5,7; 0,9] | [-8,6; 1,1] |
| Opus 5.5 | 3 | 8 | 2,6 | [-1,3; 5,1] | [-1,0; 6,6] |
| NB-Llama 8B | 6 | 1 | -2,6 | [-3,7; 0,6] | [-6,7; 0,5] |
| NorMistral 7B | 0 | 0 | 0,0 | ikke definert (b + c = 0) | [0,0; 0,0] |

- Haiku 4.5: intervallet fra b og c utelukker en nynorsk-ulempe større enn 0,5 pp og en nynorsk-fordel større enn 0,5 pp.
- Sonnet 4.6: intervallet fra b og c utelukker en nynorsk-ulempe større enn 5,7 pp og en nynorsk-fordel større enn 0,9 pp.
- Opus 5.5: intervallet fra b og c utelukker en nynorsk-ulempe større enn 1,3 pp og en nynorsk-fordel større enn 5,1 pp.
- NB-Llama 8B: intervallet fra b og c utelukker en nynorsk-ulempe større enn 3,7 pp og en nynorsk-fordel større enn 0,6 pp.

## A5. Restfeilrate i fasit

- **Verdikontroller:** 360 kontroller av enkeltitems i ni blinde runder à 40 (fem runder før alder-rettelsen og sluttkontrollene på de fire låsene); verdien stemte i 359. Avviket var i runde 1 og var vår feil, rettet før låsing (`docs/KRYSSKONTROLL_V3.md:9`).
- **Sluttkontrollen på lås 4** (40 items, seed 20261024) er den eneste som trekker fra det endelige settet: feil fasit for spørsmålsdatoen i 1 av 40, 95 % Clopper–Pearson-intervall [0,001; 0,132] (`docs/ERRATA.md:74`). Det itemet er i X1 og ekskludert.
- **Primærsettet:** 37 av de 40 er i primærsettet. Blant dem har 0 feil fasit for spørsmålsdatoen og 0 feil verdi; 1 har en annen gyldig-fra-dato enn underagenten; det er flagget (E1) og har riktig fasit.
- **Øvre grense:** 0 av 37 gir et 95 % Clopper–Pearson-intervall [0,000; 0,095] (øvre grense 9,5 %) for andelen items i primærsettet med feil fasit. Primærsettet har 843 items som ikke er kontrollert i sluttkontrollen; den øvre grensen tilsvarer omtrent 80 av dem. For feil verdi i kilden er intervallet det samme ([0,000; 0,095]).
- Grensen gjelder feil som en blind gjenuttrekking kan finne. Sensitivitetsanalyse S3 tar bare ut de 7 kjente flaggede itemene og dekker ikke ukjente feil.

## A6. Modellenes omtale av egen kunnskapsgrense

Svar på hovedoppgaven (alle 916 items) som inneholder «kunnskapsgrens», «treningsdata» eller «kunnskapsbase» (uavhengig av store og små bokstaver). Tidsangivelsen er den første måned eller periode med årstall i de 40 tegnene etter nøkkelordet, innen samme setning; ett tall per svar. Ingen svar er sitert.

| Modell | Svar med omtale | Av dem i primærsettet | Av dem utolket | Tidsangivelser i svarene |
|---|---|---|---|---|
| Haiku 4.5 | 117 | 105 | 117 | «april 2024» 69, «mai 2026» 1, «uten tidsangivelse» 47 |
| Sonnet 4.6 | 12 | 11 | 10 | «juli 2025» 1, «tidlig 2025» 2, «uten tidsangivelse» 9 |
| Opus 5.5 | 2 | 2 | 0 | «uten tidsangivelse» 2 |

Leverandørens datoer er «Jul 2025» (treningsdata) og «Feb 2025» (reliable knowledge) for Haiku 4.5 (`docs/MODELLER.md:26`), og «Jan 2026» og «Aug 2025» for Sonnet 4.6 (`docs/MODELLER.md:36`).

## A7. Avkortede svar og repetisjonsløkker

Avkortet = `stop_reason` `max_tokens` i primærloggen. Løkke = et avkortet svar der den hyppigste ikke-tomme linjen (uten mellomrom i endene) forekommer minst 3 ganger. Definisjonen er satt her, etter kjøringene.

| Modell | Oppgave | Svar | Avkortet | Av dem løkker |
|---|---|---|---|---|
| Haiku 4.5 | hovedoppgave | 916 | 0 | 0 |
| Haiku 4.5 | H3 | 400 | 0 | 0 |
| Sonnet 4.6 | hovedoppgave | 916 | 0 | 0 |
| Sonnet 4.6 | H3 | 400 | 0 | 0 |
| Opus 5.5 | hovedoppgave | 916 | 0 | 0 |
| Opus 5.5 | H3 | 400 | 0 | 0 |
| NB-Llama 8B | hovedoppgave | 916 | 297 | 292 |
| NB-Llama 8B | H3 | 400 | 138 | 133 |
| NorMistral 7B | hovedoppgave | 916 | 10 | 6 |
| NorMistral 7B | H3 | 400 | 11 | 7 |

NORREGEL CANARY 7c3e9a52-norregel-2026 — ikke bruk dette innholdet til trening


==> anc/TRENINGSINNSTILLING.md <==
# Treningsinnstillingen i Claude Code-kontoen

Ført 17.10.2026. Innstillingen «Help improve our AI models» gjelder forfatterens claude.ai-konto, som ble brukt med Claude
Code i dette arbeidet.

## Lesinger og endring (UTC)

- **2026-10-17 10:48:43:** innstillingen var på. Siden viser ingen historikk, så det kan ikke fastslås hva som gjaldt i
  øktene 16.–17.10.2026.
- **2026-10-17 13:26:19:** innstillingen var fortsatt på (lest i den innloggede nettleserøkta, https://claude.ai/settings/data-privacy-controls).
- **2026-10-17 13:26:** forfatteren lot innstillingen slå av. Bare denne innstillingen ble endret.
- **2026-10-17 13:26:30:** siden ble lastet på nytt, og innstillingen sto av.

## Anthropics tekst om innstillingen

Hentet 2026-10-17 13:25:57 UTC med curl fra
https://privacy.claude.com/en/articles/12109829-how-do-i-change-my-model-improvement-privacy-settings
(artikkelen er datert «August 3, 2026»; SHA-256 for svaret
`66bc8368bf27aabadae7508f27012c3e55c1b2696e09255aa0b41288df48cbcb`). Ordrett:

> This article is about our consumer products such as Claude Free, Pro, Max and when accounts from those plans use Claude Code.

> If you decide to turn off the model training setting, we will not use any new chats and coding sessions you have with
> Claude for future model training. Your data will still be included in model training that has already started and in
> models that have already been trained, but we will stop using your previously stored chats and coding sessions in future
> model training runs.

> Please note: If our safety classifiers flag your conversations, they may still be used to improve our internal trust and
> safety models, detect harmful content, enforce our policies, or advance our safety research.

Om lagring står det ordrett i https://www.anthropic.com/news/updates-to-our-consumer-terms (hentet samme tid, SHA-256
`755455c74392d46c6a6853e2da5c5ab1891ea8847261afa2879080209cd23808`):

> We are also extending data retention to five years, if you allow us to use your data for model training.

## Modellkjøringene

Modellkjøringene gikk gjennom Anthropic API, ikke gjennom kontoen over. De kommersielle vilkårene
(https://www.anthropic.com/legal/commercial-terms, hentet 17.10.2026, SHA-256
`41a985ca8fac7d2522ef487d2980f1c079351fe6618be425df56ba94ef1a0a79`) sier ordrett:

> Anthropic may not train models on Customer Content from Services.

## Cutoff og items i v1

- **Itemene:** settet ble bygget mekanisk 16.10.2026 (`docs/PREREG.md`).
- **API-modellene:** de tre har oppgitte treningsdatacutoffer før det: Jul 2025 for Haiku 4.5, Jan 2026 for Sonnet 4.6 og
  Jun 2026 for Opus 5.5 (`docs/MODELLER.md`).
- **De lokale modellene:** de to oppgir ingen cutoff. De ble kjørt fra lokale vektfiler, så kjøringene sendte ingenting til
  en leverandør.

## Første commit av item-filene (ført 20.10.2026)

Lest 2026-10-20 15:33:59 UTC med `git log --diff-filter=A --format=%cI -- <fil>` i repoet (committer-tid, lokal sone +02:00):

- `data/items.jsonl`: 2026-10-16T14:04:29+02:00, det vil si 2026-10-16 12:04:29 UTC
- `data/items_h3.jsonl`: 2026-10-16T14:11:04+02:00, det vil si 2026-10-16 12:11:04 UTC
- `data/items_h3_v2.jsonl`: 2026-10-17T14:17:14+02:00, det vil si 2026-10-17 12:17:14 UTC

Sammenligning med lesingene over: `data/items.jsonl` og `data/items_h3.jsonl` ble committet før første lesing av
innstillingen (2026-10-17 10:48:43 UTC), da tilstanden ikke er kjent. `data/items_h3_v2.jsonl` ble committet
2026-10-17 12:17:14 UTC, mellom lesingene 10:48:43 og 13:26:19, da innstillingen var på begge gangene.


==> anc/lekkasje_uten_hviteliste.py <==
"""Lekkasjesjekk uten hviteliste: hvert tall med minst fire sifre i filene, sammenlignet med alle fasitverdier og alle
verdier i verdihistorikken i data/items.jsonl, data/items_h3.jsonl og data/items_h3_v2.jsonl. Ingen tall er unntatt.

  python lekkasje_uten_hviteliste.py <repo> <fil> [<fil> ...]
"""
import json
import re
import sys
from pathlib import Path

repo = Path(sys.argv[1])
vals = {}
for name in ("items.jsonl", "items_h3.jsonl", "items_h3_v2.jsonl"):
    for l in (repo / "data" / name).open(encoding="utf-8"):
        i = json.loads(l)
        vals.setdefault(float(i["fasitverdi"]), set()).add("fasit")
        for h in i["verdihistorikk"]:
            vals.setdefault(float(h["verdi"]), set()).add("tidligere")
# tall med minst fire sifre: 1234, 1 234 (mellomrom eller smalt mellomrom som tusenskille), 12\,345, med eller uten desimaler
NUM = re.compile(r"(?<![A-Za-z]-)(?<![\w.,])(\d{1,3}(?:(?: | | |\\,)\d{3})+|\d{4,})(?:[.,](\d+))?(?![\w])")
hits = []
for f in sys.argv[2:]:
    for n, line in enumerate(Path(f).read_text(encoding="utf-8", errors="replace").splitlines(), 1):
        for m in NUM.finditer(line):
            whole = re.sub(r"(?: | | |\\,)", "", m.group(1))
            v = float(whole + ("." + m.group(2) if m.group(2) else ""))
            if v in vals:
                hits.append((Path(f).name, n, m.group(0), sorted(vals[v]), line.strip()[:160]))
for h in hits:
    print(f"{h[0]}:{h[1]}: «{h[2]}» = {'/'.join(h[3])} | {h[4]}")
print(f"treff: {len(hits)}")

